Signed magic arrays: existence and constructions

Let $m,n,s,k$ be four integers such that $1\leqslant s \leqslant n$, $1\leqslant k\leqslant m$ and $ms=nk$. A signed magic array $SMA(m,n; s,k)$ is an $m\times n$ partially filled array whose entries belong to the subset $\Omega\subset \mathbb{Z}$, where $\Omega=\{0,\pm 1, \pm 2,\ldots, \pm (nk-1)/2\}$ if $nk$ is odd and $\Omega=\{\pm 1, \pm 2, \ldots, \pm nk/2\}$ if $nk$ is even, satisfying the following requirements: $(a)$ every $\omega \in \Omega$ appears once in the array; $(b)$ each row contains exactly $s$ filled cells and each column contains exactly $k$ filled cells; $(c)$ the sum of the elements in each row and in each column is $0$. In this paper we construct these arrays when $n$ is even and $s,k\geqslant 5$ are odd coprime integers. This allows us to give necessary and sufficient conditions for the existence of an $SMA(m,n; s,k)$ for all admissible values of $m,n,s,k$.

==> anc/Constructions.gap <==
###################
#
# F. Morini and M.A. Pellegrini
# Signed magic arrays: existence and constructions
# Discrete Mathematics
#
# Type SMAS(a , b, cc );  to construct an SMAS(a,b;cc) for the cases covered by Propositions 1.5 and 1.6:
# a,b>=5 odd integers such that (a,b)<>(5,5) and cc=2c even;
# a=6, b>=5 odd and cc>=1
#
###################

Lemma25:=function(alpha,beta,u)
local A,i,a;
 A:=[];
 if u <= (alpha+1) then
  for i in [0..u-1] do
   a:=[[ 4*alpha+6*u+4+4*i , -(2*alpha+2*u+2+2*i) ,  -(2*alpha+4*u+2+2*i)],
       [-(2*alpha+2+2*i)   , 2*alpha+2*beta+2*u+3+4*i ,  -(2*beta+2*u+1+2*i)],
       [-(2*alpha+6*u+2+2*i) , -(2*beta+1+2*i) , 2*alpha+2*beta+6*u+3+4*i]];
   A:=Union(A,[a,-a]);
  od;
 else
  Display("Error L25");
 fi;
 return A;
end; 
 
Lemma26:=function(alpha,beta,u)
local B,j,b;
 B:=[];
 if beta >= alpha+3*u-2 then
  for j in [0..u-1] do
   b:=[[alpha +2*j , -( alpha+beta+j) , beta-j ],
       [-(alpha+2*j) , alpha+beta+j , -(beta-j )]];
   B:=Union(B,[b]);
  od; 
 else
  Display("Error L26");
 fi;
 return B;
end; 

BlockQ1:=function(L1,L2)
local Q1,x1,x2;
 Q1:=[];
 x1:=L1[1]; x2:=L2[1];
 if (L1 = [x1,x1+1]) and (L2 = [x2,x2+1]) then
  Q1:=[[ x1,-(x1+1),-x2,   x2+1],
       [-x1,   x1+1, x2,-(x2+1)]];
 else
  Display("Error Q1");
 fi; 
 return Q1;
end;

BlockQ2:=function(L1,L2)
local Q2,y1,y2;
 Q2:=[];
 y1:=L1[1]; y2:=L2[1];
 if (L1 = [y1,y1+2]) and (L2 = [y2,y2+2]) then
  Q2:=[[ y1, -(y1+2), -y2,   y2+2],
       [-y1,    y1+2,  y2,-(y2+2)]];
 else
  Display("Error Q2");
 fi; 
 return Q2;
end;

BlockQ3:=function(L1,L2)
local Q3,z1,z2;
 Q3:=[];
 z1:=L1[1]; z2:=L2[1];
 if (L1 = [z1,z1+4]) and (L2 = [z2,z2+4]) then
  Q3:=[[ z1, -(z1+4), -z2,   z2+4],
       [-z1,    z1+4,  z2,-(z2+4)]];
 else
  Display("Error Q3");
 fi; 
 return Q3;
end;

BlockR1:=function(L1,L2,L3)
local R1,y1,x1,x2;
 R1:=[];
 y1:=L1[1]; x1:=L2[1]; x2:=L3[1];
 if (L1 = [y1,y1+2]) and (L2 = [x1,x1+1]) and (L3 = [x2,x2+1]) then
  R1:=[[ y1,-(y1+2), -x1,   x1+1, -x2,   x2+1],
       [-y1,   y1+2,  x1,-(x1+1),  x2,-(x2+1)]];
 else
  Display("Error R1");
 fi; 
 return R1;
end;

BlockR2:=function(L1,L2,L3)
local R2,z1,y1,y2;
 R2:=[];
 z1:=L1[1]; y1:=L2[1]; y2:=L3[1];
 if (L1 = [z1,z1+4]) and (L2 = [y1,y1+2]) and (L3 = [y2,y2+2]) then
  R2:=[[ z1,-(z1+4), -y1,   y1+2, -y2,   y2+2],
       [-z1,   z1+4,  y1,-(y1+2),  y2,-(y2+2)]];
 else
  Display("Error R2");
 fi; 
 return R2;
end;

Lemma27:=function(alpha,beta,gamma)
local C1,C2;
 C1:=[];C2:=[];
 if (beta > gamma +3) and (gamma+3 > alpha+12) and (alpha+12 > 22) then
  C1:=[[10,        -8,         -2,          5,         -5],
       [-6,    -alpha,    alpha+6,  -(beta+6),     beta+6],
       [-4,   alpha+9, -(alpha+4),       beta,  -(beta+1)],
       [ 1, -(beta+5),     beta+3, -(gamma+1),    gamma+3],
       [-1,    beta+4,  -(beta+3),    gamma+2, -(gamma+3)]];
  C2:=[[-10,          8,          2,          7,       -7],
       [  6,      alpha, -(alpha+6),  -(beta+7),  beta+7],
       [  4, -(alpha+9),    alpha+4,     beta+1,   -beta], 
       [ -3,     beta+5,  -(beta+2),    gamma+1,  -gamma],
       [  3,  -(beta+4),     beta+2, -(gamma+2),   gamma]];
 else
  Display("Error L27");
 fi;
 return [C1,C2];
end; 

BlockU1:=function(L1,L2)
local U1,y1,x1;
 U1:=[];
 y1:=L1[1]; x1:=L2[1];
 if (L1 = [y1,y1+2]) and (L2 = [x1,x1+1]) then
  U1:=[[ y1,-(y1+2),-x1,   x1+1],
       [-y1,   y1+2, x1,-(x1+1)]];
 else
  Display("Error U1");
 fi; 
 return U1;
end;

BlockU2:=function(L)
local U2,x1;
 U2:=[];
 x1:=L[1];
 if (L = [x1,x1+1]) then
  U2:=[[ x1,-(x1+1)],
       [-x1,   x1+1]];
 else
  Display("Error U2");
 fi; 
 return U2;
end;

Subsets2:=function(L)
local i,F;
 F:=[];
 if \mod(Size(L),2)=0 then
  for i in [1..Size(L)/2] do
   F[i]:=[L[2*i-1],L[2*i]];
  od;
 else
  Display("Error F");
 fi;
 return F; 
end; 

JoinBlocks:=function(M,N,x,y)
local A,i,j;
 A:=M;
 for i in [1..Size(N)] do
  for j in [1..Size(N[i])] do
   A[x-1+i][y-1+j]:=N[i][j];
  od;
 od;   
 return A;
end;
 
#####################

Lemma31:=function(b,c)
local A,B,C,t,w, M1_1,M1_2,M1_3, M2,M3,M4,M5, M6_1,M6_2,M6_3,M6_4,M6_5,F,G,H,R1,R2,S,i,j,X2,X3,Z4,Z6;
 
 t:=(c-3)/4; w:=(b-9)/4;
 A:=Lemma25(4*t+2, 4*(w+2)*(4*t+3), 4*t+3);
 B:=Lemma26(1, 4*(16*w+37)*t+48*w+111, 4*(w+2)*(4*t+3) );
 M1_1:=[2,6..8*t-2];
 M1_2:=[4,8..8*t];
 M1_3:=[8*t+2,8*t+4];
 M2:=[40*t+32,40*t+36..56*t+36];  
 M3:=[56*t+40,56*t+42..8*w*(4*t+3)+112*t+78];
 M4:=[8*w*(4*t+3)+80*t+63,8*w*(4*t+3)+80*t+67..8*w*(4*t+3)+112*t+75];
 M5:=[8*w*(4*t+3)+112*t+79..8*w*(4*t+3)+112*t+80];
 M6_1:=[8*w*(4*t+3)+112*t+82,8*w*(4*t+3)+112*t+86..8*w*(4*t+3)+112*t+86  ];
 M6_2:=[8*w*(4*t+3)+112*t+83,8*w*(4*t+3)+112*t+87..8*w*(4*t+3)+112*t+87 ];
 M6_3:=[8*w*(4*t+3)+112*t+84, 8*w*(4*t+3)+112*t+85];
 M6_4:=[8*w*(4*t+3)+112*t+88,8*w*(4*t+3)+112*t+90..12*w*(4*t+3)+ 116*t+86];
 M6_5:=[8*w*(4*t+3)+112*t+89,8*w*(4*t+3)+112*t+91..12*w*(4*t+3)+ 116*t+87];
 F:=Subsets2(M1_1);
 F:=Union(F,Subsets2(M1_2));
 F:=Union(F,Subsets2(M2));
 F:=Union(F,Subsets2(M4));
 F:=Union(F,Subsets2(M6_1));
 F:=Union(F,Subsets2(M6_2));
 G:=Subsets2(M1_3);
 G:=Union(G,Subsets2(M3));
 G:=Union(G,Subsets2(M6_4));
 G:=Union(G,Subsets2(M6_5));
 H:=Subsets2(Union(M5,M6_3));
 R1:=[];R2:=[];S:=[];
 for i in [1..8*t+5] do
  R1:=Union(R1,[BlockR2(F[i],G[2*i-1],G[2*i])]);
 od;
 R2:=[BlockR1(G[16*t+11],H[1],H[2] )];
 for j in [8*t+6..2*w*(4*t+3)+8*t+5] do
  S:=Union(S,[BlockQ2(G[2*j],G[2*j+1])]);
 od;
 X3:=A; X2:=B; Z6:=Union(R1,R2); Z4:=S;
 return [X2,X3,Z4,Z6];
end;

BuildL31:=function(b,c)
 local S,M,L,X2,X3,Z4,Z6,i,j,w,t;
 L:=Lemma31(b,c);
 t:=(c-3)/4; w:=(b-9)/4;
 X2:=L[1];X3:=L[2];Z4:=L[3];Z6:=L[4]; 
 S:=[]; 
 for i in [1..2*c] do
  M:=NullMat(5,b);
  M:=JoinBlocks(M,X3[1],1,1); RemoveSet(X3,X3[1]);
  M:=JoinBlocks(M,Z6[1],4,4); RemoveSet(Z6,Z6[1]);
  M:=JoinBlocks(M,X2[1],4,1); RemoveSet(X2,X2[1]);
  for j in [1..2*(w+2)-1] do
   M:=JoinBlocks(M,TransposedMat(X2[1]),1,2+2*j); RemoveSet(X2,X2[1]);
  od;
  for j in [1..w] do
   M:=JoinBlocks(M,Z4[1],4,6+4*j); RemoveSet(Z4,Z4[1]);
  od;
  S[i]:=M;
 od;
 return S;
end;


Lemma33:=function(a,b,c)
local A,B,C,t,v,w, M1,M2,M3,M4,M5_1,M5_2,M5_3,M5_4,M6,M7,M8,M9,M10,M11,M12,F,G,H,R,S1,S2,S3, i,j,h, X2,X3,Z4,Y5,W2;
 
 t:=(c-3)/4; v:=(a-5)/4; w:=(b-11)/4;
 A:=Lemma25(4*t+5, 4*(v+w)*(4*t+3)+40*t+30, 4*t+2);
 B:=Lemma26(9, 8*(2*v*w+5*v+2*w)*(4*t+3)+180*t+131, 4*(v+w)*(4*t+3)+40*t+26 );
 C:=Lemma27(8*(v+w)*(4*t+3)+140*t+92, 8*(2*v*w+5*v+2*w)*(4*t+3)+180*t+132, 8*(v+w)*(4*t+3)+140*t+102);
 M1:=[12,14..8*t+10];
 M2:=[40*t+28,40*t+30..40*t+34];
 M3:=[40*t+38,40*t+42..56*t+42];
 M4:=[56*t+44,56*t+46..8*(v+w)*(4*t+3)+ 96*t+66 ];
 M5_1:=[8*(v+w)*(4*t+3)+96*t+68,8*(v+w)*(4*t+3)+96*t+72..8*(v+w)*(4*t+3)+96*t+72];
 M5_2:=[8*(v+w)*(4*t+3)+96*t+69,8*(v+w)*(4*t+3)+96*t+70];
 M5_3:=[8*(v+w)*(4*t+3)+96*t+71,8*(v+w)*(4*t+3)+96*t+73..8*(v+w)*(4*t+3)+96*t+73];
 M5_4:=[8*(v+w)*(4*t+3)+96*t+74,8*(v+w)*(4*t+3)+96*t+75];
 M6:=[8*(v+w)*(4*t+3)+96*t+76,8*(v+w)*(4*t+3)+96*t+78..8*(v+w)*(4*t+3)+128*t+90];
 M7:=[8*(v+w)*(4*t+3)+96*t+79,8*(v+w)*(4*t+3)+96*t+83..8*(v+w)*(4*t+3)+128*t+91];
 M8:=[8*(v+w)*(4*t+3)+128*t+92..8*(v+w)*(4*t+3)+140*t+91];
 M9:=[8*(v+w)*(4*t+3)+140*t+95,8*(v+w)*(4*t+3)+140*t+97..8*(v+w)*(4*t+3)+140*t+97];
 M10:=[8*(v+w)*(4*t+3)+140*t+106..4*(4*v*w+9*v+3*w)*(4*t+3)+140*t+105];
 M11:=[8*(v+w)*(4*t+3)+140*t+93..8*(v+w)*(4*t+3)+140*t+94];
 M12:=[8*(v+w)*(4*t+3)+140*t+99..8*(v+w)*(4*t+3)+140*t+100];

 F:=Subsets2(M3);
 F:=Union(F,Subsets2(M5_1));
 F:=Union(F,Subsets2(M7));
 G:=Subsets2(M1);
 G:=Union(G,Subsets2(M2));
 G:=Union(G,Subsets2(M4));
 G:=Union(G,Subsets2(M5_3));
 G:=Union(G,Subsets2(M6));
 G:=Union(G,Subsets2(M9));
 H:=Subsets2(Union(M5_2,M5_4,M8,M10));
 R:=[BlockU2(M11),BlockU2(M12)];
 S1:=[];S2:=[];S3:=[];
 for i in [1..3*t+2] do
  S1:=Union(S1,[BlockQ3(F[2*i-1],F[2*i])]);
 od;
 for j in [1..(v+w)*(4*t+3)+10*t+7] do
  S2:=Union(S2,[BlockQ2(G[2*j-1],G[2*j])]);
 od;
 for h in [1..(4*v*w+7*v+w)*(4*t+3)+3*t+1] do
  S3:=Union(S3,[BlockQ1(H[2*h-1],H[2*h])]);
 od;
 X3:=A; X2:=B;Y5:=C; W2:=R; Z4:=Union(S1,S2,S3); 
 return [X2,X3,Z4,Y5,W2];
end;

BuildL33:=function(a,b,c)
 local S,M,L,X2,X3,Z4,Y5,W2,i,j,k,v,w,t;
 L:=Lemma33(a,b,c);
 t:=(c-3)/4; v:=(a-5)/4; w:=(b-11)/4;
 
 X2:=L[1];X3:=L[2];Z4:=L[3];Y5:=L[4];W2:=L[5]; 
 S:=[]; 
 for i in [1..8*t+4] do
  M:=NullMat(a,b);
  M:=JoinBlocks(M,X3[1],1,1); RemoveSet(X3,X3[1]);
  for j in [1..(a-3)/2] do
   M:=JoinBlocks(M,X2[1],2+2*j,1); RemoveSet(X2,X2[1]); 
   od;  
  for j in [1..(b-3)/2] do
   M:=JoinBlocks(M,TransposedMat(X2[1]),1,2+2*j);  RemoveSet(X2,X2[1]); 
  od;
  for k in [1..(a-3)/2] do
   for j in [1..(b-3)/4] do
    M:=JoinBlocks(M,Z4[1],2+2*k,4*j); RemoveSet(Z4,Z4[1]);
   od; 
  od;
  S[i]:=M;
 od;
 for i in [1,2] do
  M:=NullMat(a,b);
  M:=JoinBlocks(M,Y5[i],1,1); 
  M:=JoinBlocks(M,W2[i],4,6); 
  for j in [1..(a-5)/2] do
   M:=JoinBlocks(M,X2[1],4+2*j,1); RemoveSet(X2,X2[1]); 
   od;   
  for j in [1..(b-7)/4] do
   M:=JoinBlocks(M,Z4[1],4,4+4*j);  RemoveSet(Z4,Z4[1]); 
  od;
 
  for j in [1..(b-5)/2] do
   M:=JoinBlocks(M,TransposedMat(X2[1]),1,4+2*j);  RemoveSet(X2,X2[1]); 
  od;
  for k in [1..(a-5)/2] do
   for j in [1..(b-3)/4] do
    M:=JoinBlocks(M,Z4[1],4+2*k,4*j); RemoveSet(Z4,Z4[1]);
   od; 
  od;
  S[8*t+4+i]:=M;
 od;
 return S;
end;


Lemma34:=function(a,c)
local A,B,C,t,v, M1,M2,M3,M4,M5_1,M5_2,M5_3,M5_4,M6,M7,M8,M9,M10,M11,M12,F,G,H,R,S1,S2,S3, i,j,h, X2,X3,Z4,Y5,W2;
 
 t:=(c-3)/4; v:=(a-9)/4; 
 A:=Lemma25(4*t+5, 4*v*(4*t+3)+40*t+30, 4*t+2);
 B:=Lemma26(9, 24*v*(4*t+3)+212*t+155, 4*v*(4*t+3)+40*t+26 );
 C:=Lemma27(8*v*(4*t+3)+128*t+92, 24*v*(4*t+3)+212*t+156, 8*v*(4*t+3)+128*t+102);
 M1:=[12,14..8*t+10];
 M2:=[40*t+28,40*t+30..40*t+34];
 M3:=[40*t+38,40*t+42..56*t+42];
 M4:=[56*t+44,56*t+46..8*v*(4*t+3)+ 96*t+66 ];
 M5_1:=[8*v*(4*t+3)+96*t+68, 8*v*(4*t+3)+96*t+72];
 M5_2:=[8*v*(4*t+3)+96*t+69, 8*v*(4*t+3)+96*t+70];
 M5_3:=[8*v*(4*t+3)+96*t+71, 8*v*(4*t+3)+96*t+73];
 M5_4:=[8*v*(4*t+3)+96*t+74, 8*v*(4*t+3)+96*t+75];
 M6:=[8*v*(4*t+3)+96*t+76,8*v*(4*t+3)+96*t+78..8*v*(4*t+3)+128*t+90];
 M7:=[8*v*(4*t+3)+96*t+79,8*v*(4*t+3)+96*t+83..8*v*(4*t+3)+128*t+91];
 M8:=[8*v*(4*t+3)+128*t+106..8*v*(4*t+3)+172*t+129];
 M9:=[8*v*(4*t+3)+128*t+93,8*v*(4*t+3)+128*t+94];
 M10:=[8*v*(4*t+3)+128*t+95,8*v*(4*t+3)+128*t+97..8*v*(4*t+3)+128*t+97];
 M11:=[8*v*(4*t+3)+128*t+99,8*v*(4*t+3)+128*t+100];
 M12:=[8*v*(4*t+3)+172*t+130..20*v*(4*t+3)+172*t+129];

 F:=Subsets2(M3);
 F:=Union(F,Subsets2(M5_1));
 F:=Union(F,Subsets2(M7));
 G:=Subsets2(M1);
 G:=Union(G,Subsets2(M2));
 G:=Union(G,Subsets2(M4));
 G:=Union(G,Subsets2(M5_3));
 G:=Union(G,Subsets2(M6));
 G:=Union(G,Subsets2(M10));
 H:=Subsets2(Union(M5_2,M5_4,M8,M12));
 R:=[BlockU2(M9),BlockU2(M11)];
 S1:=[];S2:=[];S3:=[];
 for i in [1..3*t+2] do
  S1:=Union(S1,[BlockQ3(F[2*i-1],F[2*i])]);
 od;
 for j in [1..v*(4*t+3)+10*t+7] do
  S2:=Union(S2,[BlockQ2(G[2*j-1],G[2*j])]);
 od;
 for h in [1..3*v*(4*t+3)+11*t+7] do
  S3:=Union(S3,[BlockQ1(H[2*h-1],H[2*h])]);
 od;
 X3:=A; X2:=B;Y5:=C; W2:=R; Z4:=Union(S1,S2,S3); 
 return [X2,X3,Z4,Y5,W2];
end;

BuildL34:=function(a,c)
 local S,M,L,X2,X3,Z4,Y5,W2,i,j,k,v,w,t;
 L:=Lemma34(a,c);
 t:=(c-3)/4; v:=(a-5)/4; 
 
 X2:=L[1];X3:=L[2];Z4:=L[3];Y5:=L[4];W2:=L[5]; 
 S:=[]; 
 for i in [1..8*t+4] do
  M:=NullMat(a,7);
  M:=JoinBlocks(M,X3[1],1,1); RemoveSet(X3,X3[1]);
  M:=JoinBlocks(M,TransposedMat(X2[1]),1,4);  RemoveSet(X2,X2[1]); 
  M:=JoinBlocks(M,TransposedMat(X2[1]),1,6);  RemoveSet(X2,X2[1]); 
  for j in [1..(a-3)/2] do
   M:=JoinBlocks(M,X2[1],2+2*j,1); RemoveSet(X2,X2[1]); 
   od;  
  for k in [1..(a-3)/2] do
   M:=JoinBlocks(M,Z4[1],2+2*k,4); RemoveSet(Z4,Z4[1]);
  od;
  S[i]:=M;
 od;
 for i in [1,2] do
  M:=NullMat(a,7);
  M:=JoinBlocks(M,Y5[i],1,1); 
  M:=JoinBlocks(M,W2[i],4,6); 
  M:=JoinBlocks(M,TransposedMat(X2[1]),1,6);  RemoveSet(X2,X2[1]); 
  for j in [1..(a-5)/2] do
   M:=JoinBlocks(M,X2[1],4+2*j,1); RemoveSet(X2,X2[1]); 
   od;   
  for k in [1..(a-5)/2] do
   M:=JoinBlocks(M,Z4[1],4+2*k,4); RemoveSet(Z4,Z4[1]);
  od;
  S[8*t+4+i]:=M;
 od;
 return S;
end;


Lemma35:=function(a,b)
local B,C,v,w, M1_1,M1_2,M2,M3,M4,M5, G,H,R,S1,S2, i,j,h, X2,X3,Z4,Y5,W4;
 
 v:=(a-5)/4; w:=(b-9)/4; 
 B:=Lemma26(9, 16*v*w+32*v+16*w+33, 4*(v+w+1) );
 C:=Lemma27(8*(v+w)+16, 16*v*w+32*v+16*w+34, 8*(v+w)+26);
 M1_1:=[12,14];
 M1_2:=[16,18..8*(v+w)+14];
 M2:=[8*(v+w)+17, 8*(v+w)+18];
 M3:=[8*(v+w)+19, 8*(v+w)+21];
 M4:=[8*(v+w)+23, 8*(v+w)+24];
 M5:=[8*(v+w)+30..16*v*(w+1)+12*(v+w)+29];
 R:=[BlockU1(M1_1,M2),BlockU1(M3,M4)];
 
 G:=Subsets2(M1_2);
 H:=Subsets2(M5);

 S1:=[];S2:=[];
 for j in [1..v+w] do
  S1:=Union(S1,[BlockQ2(G[2*j-1],G[2*j])]);
 od;
 for h in [1..4*v*(w+1)+(v+w)] do
  S2:=Union(S2,[BlockQ1(H[2*h-1],H[2*h])]);
 od;
 X2:=B;Y5:=C; W4:=R; Z4:=Union(S1,S2); 
 return [X2,Z4,Y5,W4];
end;

BuildL35:=function(a,b)
 local S,M,L,X2,X3,Z4,Y5,W4,i,j,k,v,w,t;
 L:=Lemma35(a,b);
 v:=(a-5)/4; w:=(b-9)/4; 
 
 X2:=L[1];Z4:=L[2];Y5:=L[3];W4:=L[4]; 
 S:=[]; 
 for i in [1,2] do
  M:=NullMat(a,b);
  M:=JoinBlocks(M,Y5[i],1,1); 
  M:=JoinBlocks(M,W4[i],4,6); 
  for j in [1..(a-5)/2] do
   M:=JoinBlocks(M,X2[1],4+2*j,1); RemoveSet(X2,X2[1]); 
  od;   
  for j in [1..(a-5)/4] do
   M:=JoinBlocks(M,TransposedMat(Z4[1]),2+4*j,4); RemoveSet(Z4,Z4[1]); 
  od;   
   
  for j in [1..(b-9)/4] do
   M:=JoinBlocks(M,Z4[1],4,6+4*j);  RemoveSet(Z4,Z4[1]); 
  od;
 
  for j in [1..(b-5)/2] do
   M:=JoinBlocks(M,TransposedMat(X2[1]),1,4+2*j);  RemoveSet(X2,X2[1]); 
  od;
  for k in [1..(a-5)/2] do
   for j in [1..(b-5)/4] do
    M:=JoinBlocks(M,Z4[1],4+2*k,2+4*j); RemoveSet(Z4,Z4[1]);
   od; 
  od;
  S[i]:=M;
 od;
 return S;
end;


Lemma36:=function(a,b,c)
local A,B,C,t,v,w, M1_1,M1_2,M2,M3,M4,M5,M6_1,M6_2,M6_3,M7,M8,M9,M10,M11_1,M11_2,M11_3,M12,F,G,H,R,S1,S2,T1,T2, i,j,h, X2,X3,Z4,Z6,Y5,W4,ga;
 
 t:=(c-5)/4; v:=(a-5)/4; w:=(b-9)/4; 
 A:=Lemma25(4*t+5, 4*(v+w)*(4*t+5)+32*t+40, 4*t+4);
 B:=Lemma26(9, (16*v*(w+1)+16*(v+w))*(4*t+5)+148*t+181, 4*(v+w)*(4*t+5)+32*t+36 );
 C:=Lemma27(8*(v+w)*(4*t+5)+112*t+130, (16*v*(w+1)+16*(v+w))*(4*t+5)+148*t+182, 8*(v+w)*(4*t+5)+112*t+140);
 M1_1:=[12,16..8*t+8];
 M1_2:=[14,18..8*t+10];
 M2:=[40*t+44, 40*t+46];
 M3:=[40*t+50,40*t+54..56*t+62];
 M4:=[56*t+64,56*t+66..8*(v+w)*(4*t+5)+ 80*t+94];
 M5:=[8*(v+w)*(4*t+5)+  80*t+96, 8*(v+w)*(4*t+5)+ 80*t+97];
 M6_1:=[8*(v+w)*(4*t+5)+80*t+98, 8*(v+w)*(4*t+5)+80*t+100 ];
 M6_2:=[8*(v+w)*(4*t+5)+80*t+102, 8*(v+w)*(4*t+5)+ 80*t+104];
 M6_3:=[8*(v+w)*(4*t+5)+80*t+106,8*(v+w)*(4*t+5)+80*t+108..8*(v+w)*(4*t+5)+112*t+128];
 M7:=[8*(v+w)*(4*t+5)+ 80*t+99,8*(v+w)*(4*t+5)+ 80*t+103..8*(v+w)*(4*t+5)+ 112*t+127 ];
 M8:=[8*(v+w)*(4*t+5)+ 112*t+131, 8*(v+w)*(4*t+5)+ 112*t+135];
 M9:=[8*(v+w)*(4*t+5)+ 112*t+132, 8*(v+w)*(4*t+5)+ 112*t+133];
 M10:=[8*(v+w)*(4*t+5)+ 112*t+137, 8*(v+w)*(4*t+5)+ 112*t+138];
 M11_1:=[8*(v+w)*(4*t+5)+ 112*t+144,8*(v+w)*(4*t+5)+ 112*t+146..8*(v+w)*(4*t+5)+ 116*t+142];
 M11_2:=[8*(v+w)*(4*t+5)+ 112*t+145,8*(v+w)*(4*t+5)+ 112*t+147..8*(v+w)*(4*t+5)+ 116*t+143];
 M11_3:=[8*(v+w)*(4*t+5)+ 116*t+144, 8*(v+w)*(4*t+5)+ 116*t+145];
 M12:=[8*(v+w)*(4*t+5)+ 116*t+146..(16*v*(w+1)+12*(v+w))*(4*t+5)+  116*t+145];
 R:=[BlockU1(M6_1,M5),BlockU1(M6_2,M9)];
 F:=Subsets2(M1_1);
 F:=Union(F,Subsets2(M1_2));
 F:=Union(F,Subsets2(M3));
 F:=Union(F,Subsets2(M7));
 F:=Union(F,Subsets2(M8));
 G:=Subsets2(M2);
 G:=Union(G,Subsets2(M4));
 G:=Union(G,Subsets2(M6_3));
 G:=Union(G,Subsets2(M11_1));
 G:=Union(G,Subsets2(M11_2));
 H:=Subsets2(Union(M10,M11_3,M12));
 S1:=[];T1:=[];T2:=[];
 for i in [1..8*t+7] do
  S1:=Union(S1,[BlockR2(F[i],G[2*i-1],G[2*i])]);
 od;
 ga:=(8*v*(w+1)+2*(v+w))*(4*t+5)+2;
 S2:=[BlockR1(G[2*(v+w)*(4*t+5)+16*t+15],H[ga-1],H[ga])];
 
 for j in [8*t+8..(v+w)*(4*t+5)+8*t+7] do
  T1:=Union(T1,[BlockQ2(G[2*j-1],G[2*j])]);
 od;
 for h in [1..(4*v*(w+1)+(v+w))*(4*t+5)] do
  T2:=Union(T2,[BlockQ1(H[2*h-1],H[2*h])]);
 od;
 X3:=A; X2:=B; Y5:=C; W4:=R; Z4:=Union(T1,T2); Z6:=Union(S1,S2);
 return [X2,X3,Z4,Z6,Y5,W4];
end;

BuildL36:=function(a,b,c)
 local S,M,L,X2,X3,Z4,Z6,Y5,W4,i,j,k,v,w,t;
 if c = 1 then 
  S:=BuildL35(a,b);
 else
  L:=Lemma36(a,b,c);
  t:=(c-5)/4; v:=(a-5)/4; w:=(b-9)/4; 
  X2:=L[1];X3:=L[2];Z4:=L[3];Z6:=L[4];Y5:=L[5];W4:=L[6]; 
  S:=[]; 
  for i in [1..8*t+8] do
   M:=NullMat(a,b);
   M:=JoinBlocks(M,X3[i],1,1);
   M:=JoinBlocks(M,Z6[i],4,4);  
   for j in [1..(a-3)/2] do
    M:=JoinBlocks(M,X2[1],2+2*j,1); RemoveSet(X2,X2[1]); 
    od;  
   for j in [1..(b-3)/2] do
    M:=JoinBlocks(M,TransposedMat(X2[1]),1,2+2*j);  RemoveSet(X2,X2[1]); 
   od;
   for k in [1..(a-5)/4] do
    M:=JoinBlocks(M,TransposedMat(Z4[1]),2+4*k,4); RemoveSet(Z4,Z4[1]);
   od; 
   for k in [1..(b-9)/4] do
    M:=JoinBlocks(M,Z4[1],4,6+4*k); RemoveSet(Z4,Z4[1]);
   od; 
   for k in [1..(a-5)/2] do
    for j in [1..(b-5)/4] do
     M:=JoinBlocks(M,Z4[1],4+2*k,2+4*j); RemoveSet(Z4,Z4[1]);
    od; 
   od;
   S[i]:=M;
  od;
  for i in [1,2] do
   M:=NullMat(a,b);
   M:=JoinBlocks(M,Y5[i],1,1); 
   M:=JoinBlocks(M,W4[i],4,6); 
   for j in [1..(a-5)/2] do
    M:=JoinBlocks(M,X2[1],4+2*j,1); RemoveSet(X2,X2[1]); 
   od;   
   for j in [1..(a-5)/4] do
    M:=JoinBlocks(M,TransposedMat(Z4[1]),2+4*j,4); RemoveSet(Z4,Z4[1]); 
   od;   
   for j in [1..(b-9)/4] do
    M:=JoinBlocks(M,Z4[1],4,6+4*j);  RemoveSet(Z4,Z4[1]); 
   od;
   for j in [1..(b-5)/2] do
    M:=JoinBlocks(M,TransposedMat(X2[1]),1,4+2*j);  RemoveSet(X2,X2[1]); 
   od;
   for k in [1..(a-5)/2] do
    for j in [1..(b-5)/4] do
     M:=JoinBlocks(M,Z4[1],4+2*k,2+4*j); RemoveSet(Z4,Z4[1]);
    od; 
   od;
   S[8*t+8+i]:=M;
  od; 
 fi;
 return S;
end;


Lemma37:=function(b,c)
local A,B,t,w, M1,M2,M3_1,M3_2,M4_1,M4_2,M5,F,G,H,R1,R2,R3 , i,j,h, X2,X3,Z4;
 
 t:=(c-1)/4; w:=(b-11)/4; 
 A:=Lemma25(4*t, 2*(2*w+5)*(4*t+1), 4*t+1);
 B:=Lemma26(1, (16*w+45)*(4*t+1), 2*(2*w+5)*(4*t+1));
 M1:=[2,4..8*t];
 M2:=[40*t+12,40*t+16..56*t+8];
 M3_1:=[56*t+12,56*t+14..8*w*(4*t+1)+128*t+26];
 M3_2:=[8*w*(4*t+1)+ 128*t+28,  8*w*(4*t+1)+ 128*t+30];
 M4_1:=[8*w*(4*t+1)+ 96*t+27,8*w*(4*t+1)+ 96*t+31..8*w*(4*t+1)+128*t+23 ];
 M4_2:=[8*w*(4*t+1)+ 128*t+27, 8*w*(4*t+1)+ 128*t+31];
 M5:=[8*w*(4*t+1)+ 128*t+32..12*w*(4*t+1)+ 140*t+35];
 F:=Subsets2(M2);
 F:=Union(F,Subsets2(M4_1));
 G:=Subsets2(M1);
 G:=Union(G,Subsets2(M3_1));
 H:=Subsets2(Union(M3_2,M4_2,M5));
 R1:=[];R2:=[];R3:=[];
 for i in [1..3*t] do
  R1:=Union(R1,[BlockQ3(F[2*i-1],F[2*i])]);
 od;
 for j in [1..(w+2)*(4*t+1)+2*t] do
  R2:=Union(R2,[BlockQ2(G[2*j-1],G[2*j])]);
 od;
 for h in [1..w*(4*t+1)+3*t+2] do
  R3:=Union(R3,[BlockQ1(H[2*h-1],H[2*h])]);
 od;
 X3:=A; X2:=B; Z4:=Union(R1,R2,R3);
 return [X2,X3,Z4];
end;

BuildL37:=function(b,c)
 local S,M,L,X2,X3,Z4, i,j,k,w,t;
 L:=Lemma37(b,c);
 t:=(c-1)/4; w:=(b-11)/4; 
 
 X2:=L[1];X3:=L[2];Z4:=L[3];
 S:=[]; 
 for i in [1..8*t+2] do
  M:=NullMat(5,b);
  M:=JoinBlocks(M,X3[i],1,1);
  M:=JoinBlocks(M,X2[1],4,1); RemoveSet(X2,X2[1]); 
  for j in [1..(b-3)/2] do
   M:=JoinBlocks(M,TransposedMat(X2[1]),1,2+2*j);  RemoveSet(X2,X2[1]); 
  od;
  for k in [1..(b-3)/4] do
   M:=JoinBlocks(M,Z4[1],4,4*k); RemoveSet(Z4,Z4[1]);
  od; 
  S[i]:=M;
 od;

 return S;
end;


Lemma38:=function(a,b)
local B,C,v,w, M1,M2,M3,M4,M5, G,H,R,S1,S2, i,j,h, X2,X3,Z4,Y5,W2;
 
 v:=(a-7)/4; w:=(b-7)/4; 
 B:=Lemma26(9, 16*v*w+24*(v+w)+37, 4*(v+w+1) );
 C:=Lemma27(8*(v+w)+16, 16*v*w+24*(v+w)+38, 8*(v+w)+26);
 M1:=[12,14..8*(v+w)+14];
 M2:=[8*(v+w)+17, 8*(v+w)+18];
 M3:=[8*(v+w)+19, 8*(v+w)+21];
 M4:=[8*(v+w)+23, 8*(v+w)+24];
 M5:=[8*(v+w)+30..16*v*w+20*(v+w)+ 33];
 R:=[BlockU2(M2),BlockU2(M4)];
 
 G:=Subsets2(M1);
 G:=Union(G,Subsets2(M3));
 H:=Subsets2(M5);

 S1:=[];S2:=[];
 for j in [1..v+w+1] do
  S1:=Union(S1,[BlockQ2(G[2*j-1],G[2*j])]);
 od;
 for h in [1..4*v*w+3*(v+w)+1] do
  S2:=Union(S2,[BlockQ1(H[2*h-1],H[2*h])]);
 od;
 X2:=B;Y5:=C; W2:=R; Z4:=Union(S1,S2); 
 return [X2,Z4,Y5,W2];
end;

BuildL38:=function(a,b)
 local S,M,L,X2,X3,Z4,Y5,W2,i,j,k,v,w,t;
 L:=Lemma38(a,b);
 v:=(a-7)/4; w:=(b-7)/4; 
 
 X2:=L[1];Z4:=L[2];Y5:=L[3];W2:=L[4]; 
 S:=[]; 
 for i in [1,2] do
  M:=NullMat(a,b);
  M:=JoinBlocks(M,Y5[i],1,1); 
  M:=JoinBlocks(M,W2[i],4,6); 
  for j in [1..(a-5)/2] do
   M:=JoinBlocks(M,X2[1],4+2*j,1); RemoveSet(X2,X2[1]); 
  od;   
  for j in [1..(b-5)/2] do
   M:=JoinBlocks(M,TransposedMat(X2[1]),1,4+2*j);  RemoveSet(X2,X2[1]); 
  od;
  for j in [1..(b-7)/4] do
   M:=JoinBlocks(M,Z4[1],4,4+4*j);  RemoveSet(Z4,Z4[1]); 
  od;
  for k in [1..(a-5)/2] do
   for j in [1..(b-3)/4] do
    M:=JoinBlocks(M,Z4[1],4+2*k,4*j); RemoveSet(Z4,Z4[1]);
   od; 
  od;
  S[i]:=M;
 od;
 return S;
end;


Lemma39:=function(a,b,c)
local A,B,C,t,v,w, M1,M2,M3,M4,M5,M6,M7,M8,M9,M10,M11,M12, F,G,H,R,S1,S2,S3, i,j,h, X2,X3,Z4,Y5,W2;
 
 t:=(c-5)/4; v:=(a-7)/4; w:=(b-7)/4; 
 A:=Lemma25(4*t+5, 4*(v+w)*(4*t+5)+32*t+40, 4*t+4);
 B:=Lemma26(9, (16*v*w+24*(v+w))*(4*t+5)+164*t+201, 4*(v+w)*(4*t+5)+32*t+36 );
 C:=Lemma27(8*(v+w)*(4*t+5)+112*t+132, (16*v*w+24*(v+w))*(4*t+5)+164*t+202, 8*(v+w)*(4*t+5)+112*t+142);
 M1:=[12,14..8*t+10];
 M2:=[40*t+44, 40*t+46];
 M3:=[40*t+50,40*t+54..56*t+62];
 M4:=[56*t+64,56*t+66..8*(v+w)*(4*t+5)+ 80*t+94];
 M5:=[8*(v+w)*(4*t+5)+80*t+96..8*(v+w)*(4*t+5)+80*t+99 ];
 M6:=[8*(v+w)*(4*t+5)+80*t+100,8*(v+w)*(4*t+5)+80*t+102..8*(v+w)*(4*t+5)+112*t+130];
 M7:=[8*(v+w)*(4*t+5)+80*t+103,8*(v+w)*(4*t+5)+80*t+107..8*(v+w)*(4*t+5)+112*t+131];
 M8:=[8*(v+w)*(4*t+5)+112*t+133, 8*(v+w)*(4*t+5)+112*t+134];
 M9:=[8*(v+w)*(4*t+5)+112*t+135, 8*(v+w)*(4*t+5)+112*t+137];
 M10:=[8*(v+w)*(4*t+5)+112*t+139, 8*(v+w)*(4*t+5)+112*t+140];
 M11:=[8*(v+w)*(4*t+5)+112*t+146..8*(v+w)*(4*t+5)+132*t+165];
 M12:=[8*(v+w)*(4*t+5)+132*t+166..(16*v*w+20*(v+w))*(4*t+5)+132*t+165];

 R:=[BlockU2(M8),BlockU2(M10)];
 F:=Subsets2(M3);
 F:=Union(F,Subsets2(M7));
 G:=Subsets2(M1);
 G:=Union(G,Subsets2(M2));
 G:=Union(G,Subsets2(M4));
 G:=Union(G,Subsets2(M6));
 G:=Union(G,Subsets2(M9));
 H:=Subsets2(Union(M5,M11,M12));
 S1:=[];S2:=[];S3:=[];
 for i in [1..3*t+3] do
  S1:=Union(S1,[BlockQ3(F[2*i-1],F[2*i])]);
 od;
 for j in [1..(v+w)*(4*t+5)+8*t+9] do
  S2:=Union(S2,[BlockQ2(G[2*j-1],G[2*j])]);
 od;
 for h in [1..(4*v*w+3*(v+w))*(4*t+5)+5*t+6] do
  S3:=Union(S3,[BlockQ1(H[2*h-1],H[2*h])]);
 od;
 X3:=A; X2:=B; Y5:=C; W2:=R; Z4:=Union(S1,S2,S3); 
 return [X2,X3,Z4,Y5,W2];
end;

BuildL39:=function(a,b,c)
 local S,M,L,X2,X3,Z4,Y5,W2,i,j,k,v,w,t;
 if c = 1 then
  S:=BuildL38(a,b);
 else 
  L:=Lemma39(a,b,c);
  t:=(c-5)/4; v:=(a-7)/4; w:=(b-7)/4; 
  
  X2:=L[1];X3:=L[2];Z4:=L[3];Y5:=L[4];W2:=L[5]; 
  S:=[]; 
  for i in [1..8*t+8] do
   M:=NullMat(a,b);
   M:=JoinBlocks(M,X3[1],1,1); RemoveSet(X3,X3[1]);
   for j in [1..(a-3)/2] do
    M:=JoinBlocks(M,X2[1],2+2*j,1); RemoveSet(X2,X2[1]); 
    od;  
   for j in [1..(b-3)/2] do
    M:=JoinBlocks(M,TransposedMat(X2[1]),1,2+2*j);  RemoveSet(X2,X2[1]); 
   od;
   for k in [1..(a-3)/2] do
    for j in [1..(b-3)/4] do
     M:=JoinBlocks(M,Z4[1],2+2*k,4*j); RemoveSet(Z4,Z4[1]);
    od; 
   od;
   S[i]:=M;
  od;
  for i in [1,2] do
   M:=NullMat(a,b);
   M:=JoinBlocks(M,Y5[i],1,1); 
   M:=JoinBlocks(M,W2[i],4,6); 
   for j in [1..(a-5)/2] do
    M:=JoinBlocks(M,X2[1],4+2*j,1); RemoveSet(X2,X2[1]); 
   od;   
   for j in [1..(b-7)/4] do
    M:=JoinBlocks(M,Z4[1],4,4+4*j);  RemoveSet(Z4,Z4[1]); 
   od;
   for j in [1..(b-5)/2] do
    M:=JoinBlocks(M,TransposedMat(X2[1]),1,4+2*j);  RemoveSet(X2,X2[1]); 
   od;
   for k in [1..(a-5)/2] do
    for j in [1..(b-3)/4] do
     M:=JoinBlocks(M,Z4[1],4+2*k,4*j); RemoveSet(Z4,Z4[1]);
    od; 
   od;
   S[8*t+8+i]:=M;
  od;
 fi; 
 return S;
end;


Lemma310:=function(a,b,c)
local A,B,C,t,v,w,de, M1,M2,M3,M4,M5,M6,M7,M8,M9_1,M9_2,M9_3, M10,M11_1,M11_2,M11_3, M12, N1,N2, F,G,H, be, ga, Q1,Q2,Q3,Q4,Q5,R1,R2,S, i,j,h, X2,X3,Z4,Z6,Y5,W;
 
 t:=(c-2)/4; v:=(a-5)/4; 
 if \mod(b,4)=1 then
  w:=(b-9)/4; de:=0; 
 else
  w:=(b-11)/4; de:=1;
 fi; 
 A:=Lemma25(4*t+5, (8*(v+w)+4*de)*(2*t+1)+32*t+16, 4*t+1);
 B:=Lemma26(9, (32*v*(w+1)+32*(v+w)+16*de*(v+1))*(2*t+1)+148*t+70, (8*(v+w)+4*de)*(2*t+1)+32*t+12 );
 C:=Lemma27((16*(v+w)+8*de)*(2*t+1)+80*t+37, (32*v*(w+1)+32*(v+w)+16*de*(v+1))*(2*t+1)+148*t+71, (16*(v+w)+8*de)*(2*t+1)+116*t+55);
 M1:=[12,14..8*t+10];
 M2:=[40*t+20,40*t+22..40*t+26];
 M3:=[40*t+28,40*t+32..56*t+32];
 M4:=[56*t+34,56*t+36..8*(2*v+2*w+de)*(2*t+1)+ 80*t+36];

 M7:=[8*(2*v+2*w+de)*(2*t+1)+80*t+44, 8*(2*v+2*w+de)*(2*t+1)+80*t+45];
 M8:=[8*(2*v+2*w+de)*(2*t+1)+80*t+48, 8*(2*v+2*w+de)*(2*t+1)+80*t+49];
 M9_1:=[8*(2*v+2*w+de)*(2*t+1)+80*t+50,8*(2*v+2*w+de)*(2*t+1)+80*t+52..8*(2*v+2*w+de)*(2*t+1)+104*t+52];
 M9_2:=[8*(2*v+2*w+de)*(2*t+1)+104*t+54,8*(2*v+2*w+de)*(2*t+1)+104*t+58..8*(2*v+2*w+de)*(2*t+1)+112*t+50];
 M9_3:=[8*(2*v+2*w+de)*(2*t+1)+104*t+56,8*(2*v+2*w+de)*(2*t+1)+104*t+60..8*(2*v+2*w+de)*(2*t+1)+112*t+52];
 M10:=[8*(2*v+2*w+de)*(2*t+1)+80*t+53,8*(2*v+2*w+de)*(2*t+1)+80*t+57..8*(2*v+2*w+de)*(2*t+1)+112*t+49];
 M11_1:=[8*(2*v+2*w+de)*(2*t+1)+112*t+53, 8*(2*v+2*w+de)*(2*t+1)+112*t+54];
 M11_2:=[8*(2*v+2*w+de)*(2*t+1)+112*t+55,8*(2*v+2*w+de)*(2*t+1)+112*t+57..8*(2*v+2*w+de)*(2*t+1)+116*t+53];
 M11_3:=[8*(2*v+2*w+de)*(2*t+1)+112*t+56,8*(2*v+2*w+de)*(2*t+1)+112*t+58..8*(2*v+2*w+de)*(2*t+1)+116*t+54];
 M12:=[8*(2*v+2*w+de)*(2*t+1)+116*t+59..(12*(2*v+2*w+de)+16*v*(2*w+ 2+de))*(2*t+1)+ 116*t+58];

 F:=Subsets2(M3);
 F:=Union(F,Subsets2(M9_2));
 F:=Union(F,Subsets2(M9_3));
 F:=Union(F,Subsets2(M10));
 G:=Subsets2(M1);
 G:=Union(G,Subsets2(M2));
 G:=Union(G,Subsets2(M4));
 G:=Union(G,Subsets2(M9_1));
 G:=Union(G,Subsets2(M11_2));
 G:=Union(G,Subsets2(M11_3));
 H:=Subsets2(Union(M7,M8,M11_1,M12));
 Q1:=[];Q2:=[]; 
 be:=(4*t+2)*(v+w)+(2*t+1)*de; ga:=(4*t+2)*(v*(5+2*de)+w*(4*v+1))+(2*t+1)*de;
 for j in [1..be] do
  Q1:=Union(Q1,[BlockQ2(G[2*j-1],G[2*j])]);
 od;
 for h in [1..ga] do
  Q2:=Union(Q2,[BlockQ1(H[2*h-1],H[2*h])]);
 od;
 if de = 0 then
  Z4:=Union(Q1,Q2);
  M5:=[8*(2*v+2*w+de)*(2*t+1)+80*t+38, 8*(2*v+2*w+de)*(2*t+1)+80*t+39];
  M6:=[8*(2*v+2*w+de)*(2*t+1)+80*t+40, 8*(2*v+2*w+de)*(2*t+1)+80*t+42];
  R1:=[];R2:=[];
  for i in [1..8*t+1] do
   R1:=Union(R1,[BlockR2(F[i],G[2*be+2*i-1],G[2*be+2*i])]);
  od;
  R2:=[BlockR1(G[2*be+2*(8*t+1)+1],H[2*ga+1],H[2*ga+2])];
  S:=[BlockU1(M6,M5),BlockU1(G[2*be+2*(8*t+2)],H[2*ga+3])];
  Z6:=Union(R1,R2); W:=S;
 else
  N1:=[8*(2*v+2*w+de)*(2*t+1)+80*t+38, 8*(2*v+2*w+de)*(2*t+1)+80*t+42];
  N2:=[8*(2*v+2*w+de)*(2*t+1)+80*t+39, 8*(2*v+2*w+de)*(2*t+1)+80*t+40];
  Q3:=[];Q4:=[];Q5:=[];
  for i in [1..4*t] do
   Q3:=Union(Q3,[BlockQ3(F[2*i-1],F[2*i])]);
  od;
  Q3:=Union(Q3,[BlockQ3(F[8*t+1],N1)]);
  for j in [1..8*t+2] do
   Q4:=Union(Q4,[BlockQ2(G[2*be+2*j-1],G[2*be+2*j])]);
  od;
  Q5:=[BlockQ1(H[2*ga+1],H[2*ga+2])];
  Z4:=Union(Q1,Q2,Q3,Q4,Q5); Z6:=[];
  W:=[BlockU2(N2),BlockU2(H[2*ga+3])];
 fi;

 X3:=A; X2:=B; Y5:=C; 
 return [X2,X3,Z4,Z6,Y5,W];
end;

BuildL310:=function(a,b,c)
 local S,M,L,X2,X3,Z4,Z6,Y5,W,i,j,k,v,w,t,de;
 L:=Lemma310(a,b,c);
 t:=(c-2)/4; v:=(a-5)/4; 
 if \mod(b,4)=1 then
  w:=(b-9)/4; de:=0; 
 else
  w:=(b-11)/4; de:=1;
 fi; 
 
 X2:=L[1];X3:=L[2];Z4:=L[3];Z6:=L[4];Y5:=L[5];W:=L[6]; 
 S:=[]; 
 if de = 0 then
  for i in [1..8*t+2] do
   M:=NullMat(a,b);
   M:=JoinBlocks(M,X3[i],1,1);
   M:=JoinBlocks(M,Z6[i],4,4);  
   for j in [1..(a-3)/2] do
    M:=JoinBlocks(M,X2[1],2+2*j,1); RemoveSet(X2,X2[1]); 
    od;  
   for j in [1..(b-3)/2] do
    M:=JoinBlocks(M,TransposedMat(X2[1]),1,2+2*j);  RemoveSet(X2,X2[1]); 
   od;
   for k in [1..(a-5)/4] do
    M:=JoinBlocks(M,TransposedMat(Z4[1]),2+4*k,4); RemoveSet(Z4,Z4[1]);
   od; 
   for k in [1..(b-9)/4] do
    M:=JoinBlocks(M,Z4[1],4,6+4*k); RemoveSet(Z4,Z4[1]);
   od; 
   for k in [1..(a-5)/2] do
    for j in [1..(b-5)/4] do
     M:=JoinBlocks(M,Z4[1],4+2*k,2+4*j); RemoveSet(Z4,Z4[1]);
    od; 
    od;
   S[i]:=M;
  od;
  for i in [1,2] do
   M:=NullMat(a,b);
   M:=JoinBlocks(M,Y5[i],1,1); 
   M:=JoinBlocks(M,W[i],4,6); 
   for j in [1..(a-5)/2] do
    M:=JoinBlocks(M,X2[1],4+2*j,1); RemoveSet(X2,X2[1]); 
   od;   
   for j in [1..(a-5)/4] do
    M:=JoinBlocks(M,TransposedMat(Z4[1]),2+4*j,4); RemoveSet(Z4,Z4[1]); 
    od;    
   for j in [1..(b-9)/4] do
    M:=JoinBlocks(M,Z4[1],4,6+4*j);  RemoveSet(Z4,Z4[1]); 
   od;
   for j in [1..(b-5)/2] do
    M:=JoinBlocks(M,TransposedMat(X2[1]),1,4+2*j);  RemoveSet(X2,X2[1]); 
   od;
   for k in [1..(a-5)/2] do
    for j in [1..(b-5)/4] do
     M:=JoinBlocks(M,Z4[1],4+2*k,2+4*j); RemoveSet(Z4,Z4[1]);
    od; 
   od;
   S[8*t+2+i]:=M;
  od;
 else
  for i in [1..8*t+2] do
   M:=NullMat(a,b);
   M:=JoinBlocks(M,X3[1],1,1); RemoveSet(X3,X3[1]);
   for j in [1..(a-3)/2] do
    M:=JoinBlocks(M,X2[1],2+2*j,1); RemoveSet(X2,X2[1]); 
    od;  
   for j in [1..(b-3)/2] do
    M:=JoinBlocks(M,TransposedMat(X2[1]),1,2+2*j);  RemoveSet(X2,X2[1]); 
   od;
   for k in [1..(a-3)/2] do
    for j in [1..(b-3)/4] do
     M:=JoinBlocks(M,Z4[1],2+2*k,4*j); RemoveSet(Z4,Z4[1]);
    od; 
   od;
   S[i]:=M;
  od;
  for i in [1,2] do
   M:=NullMat(a,b);
   M:=JoinBlocks(M,Y5[i],1,1); 
   M:=JoinBlocks(M,W[i],4,6); 
   for j in [1..(a-5)/2] do
    M:=JoinBlocks(M,X2[1],4+2*j,1); RemoveSet(X2,X2[1]); 
    od;   
   for j in [1..(b-7)/4] do
    M:=JoinBlocks(M,Z4[1],4,4+4*j);  RemoveSet(Z4,Z4[1]); 
   od;  
   for j in [1..(b-5)/2] do
    M:=JoinBlocks(M,TransposedMat(X2[1]),1,4+2*j);  RemoveSet(X2,X2[1]); 
   od;
   for k in [1..(a-5)/2] do
    for j in [1..(b-3)/4] do
     M:=JoinBlocks(M,Z4[1],4+2*k,4*j); RemoveSet(Z4,Z4[1]);
    od; 
   od;
   S[8*t+2+i]:=M;
  od;
 fi; 

 return S;
end;


Lemma311:=function(a,c)
local A,B,C,t,v, M1,M2,M3,M4,M5,M6,M7,M8,M9,M10_1,M10_2,M11, F,G,H,R,S1,S2,S3, i,j,h, X2,X3,Z4,Y5,W2;
 
 t:=(c-2)/4; v:=(a-9)/4; 
 A:=Lemma25(4*t+5, 8*v*(2*t+1)+40*t+20, 4*t+1);
 B:=Lemma26(9, 48*v*(2*t+1)+212*t+102, 8*v*(2*t+1)+40*t+16 );
 C:=Lemma27(16*v*(2*t+1)+96*t+42, 48*v*(2*t+1)+212*t+103, 16*v*(2*t+1)+128*t+61);
 M1:=[12,14..8*t+10];
 M2:=[40*t+20,40*t+22..40*t+26];
 M3:=[40*t+28,40*t+32..56*t+32];
 M4:=[56*t+34,56*t+36..16*v*(2*t+1)+96*t+40];
 M5:=[16*v*(2*t+1)+96*t+44, 16*v*(2*t+1)+96*t+45];
 M6:=[16*v*(2*t+1)+96*t+47, 16*v*(2*t+1)+96*t+49];
 M7:=[16*v*(2*t+1)+96*t+50, 16*v*(2*t+1)+96*t+52];
 M8:=[16*v*(2*t+1)+96*t+53,16*v*(2*t+1)+96*t+57..16*v*(2*t+1)+128*t+57];
 M9:=[16*v*(2*t+1)+96*t+54,16*v*(2*t+1)+96*t+56..16*v*(2*t+1)+128*t+60];
 M10_1:=[16*v*(2*t+1)+128*t+65, 16*v*(2*t+1)+128*t+66];
 M10_2:=[16*v*(2*t+1)+128*t+67..16*v*(2*t+1)+172*t+86];
 M11:=[16*v*(2*t+1)+172*t+87..40*v*(2*t+1)+172*t+86];
 R:=[BlockU2(M5),BlockU2(M10_1)];
 F:=Subsets2(M3);
 F:=Union(F,Subsets2(M8));
 G:=Subsets2(M1);
 G:=Union(G,Subsets2(M2));
 G:=Union(G,Subsets2(M4));
 G:=Union(G,Subsets2(M6));
 G:=Union(G,Subsets2(M7));
 G:=Union(G,Subsets2(M9));
 H:=Subsets2(Union(M10_2,M11));
 S1:=[];S2:=[];S3:=[];
 for i in [1..3*t+1] do
  S1:=Union(S1,[BlockQ3(F[2*i-1],F[2*i])]);
 od;
 for j in [1..2*v*(2*t+1)+10*t+4] do
  S2:=Union(S2,[BlockQ2(G[2*j-1],G[2*j])]);
 od;
 for h in [1..6*v*(2*t+1)+11*t+5] do
  S3:=Union(S3,[BlockQ1(H[2*h-1],H[2*h])]);
 od;
 X3:=A; X2:=B; Y5:=C; W2:=R; Z4:=Union(S1,S2,S3); 
 return [X2,X3,Z4,Y5,W2];
end;

BuildL311:=function(a,c)
 local S,M,L,X2,X3,Z4,Y5,W2,i,j,k,v,w,t;
 L:=Lemma311(a,c);
 t:=(c-2)/4; v:=(a-9)/4; 
 
 X2:=L[1];X3:=L[2];Z4:=L[3];Y5:=L[4];W2:=L[5]; 
 S:=[]; 
 for i in [1..8*t+2] do
  M:=NullMat(a,7);
  M:=JoinBlocks(M,X3[1],1,1); RemoveSet(X3,X3[1]);
  M:=JoinBlocks(M,TransposedMat(X2[1]),1,4);  RemoveSet(X2,X2[1]); 
  M:=JoinBlocks(M,TransposedMat(X2[1]),1,6);  RemoveSet(X2,X2[1]); 
  for j in [1..(a-3)/2] do
   M:=JoinBlocks(M,X2[1],2+2*j,1); RemoveSet(X2,X2[1]); 
   od;  
  for k in [1..(a-3)/2] do
   M:=JoinBlocks(M,Z4[1],2+2*k,4); RemoveSet(Z4,Z4[1]);
  od;
  S[i]:=M;
 od;
 for i in [1,2] do
  M:=NullMat(a,7);
  M:=JoinBlocks(M,Y5[i],1,1); 
  M:=JoinBlocks(M,W2[i],4,6); 
  M:=JoinBlocks(M,TransposedMat(X2[1]),1,6);  RemoveSet(X2,X2[1]); 
  for j in [1..(a-5)/2] do
   M:=JoinBlocks(M,X2[1],4+2*j,1); RemoveSet(X2,X2[1]); 
   od;   
  for k in [1..(a-5)/2] do
   M:=JoinBlocks(M,Z4[1],4+2*k,4); RemoveSet(Z4,Z4[1]);
  od;
  S[8*t+2+i]:=M;
 od;
 return S;
end;


Lemma312:=function(a,b,c)
local A,B,C,t,v,w, M1,M2,M3,M4,M5,M6,M7,M8,M9,M10,M11,M12, F,G,H,R,S1,S2,S3, i,j,h, X2,X3,Z4,Y5,W2;
 
 t:=(c-2)/4; v:=(a-7)/4; w:=(b-7)/4; 
 A:=Lemma25(4*t+5, 8*(v+w)*(2*t+1)+32*t+16, 4*t+1);
 B:=Lemma26(9, (32*v*w+48*(v+w))*(2*t+1)+164*t+78, 8*(v+w)*(2*t+1)+32*t+12 );
 C:=Lemma27(16*(v+w)*(2*t+1)+80*t+34, (32*v*w+48*(v+w))*(2*t+1)+164*t+79, 16*(v+w)*(2*t+1)+112*t+55);
 M1:=[16*(v+w)*(2*t+1)+ 80*t+36, 16*(v+w)*(2*t+1)+ 80*t+37];
 M2:=[16*(v+w)*(2*t+1)+ 80*t+45, 16*(v+w)*(2*t+1)+ 80*t+46];
 M3:=[12,14..8*t+10];
 M4:=[40*t+20,40*t+22..40*t+26];
 M5:=[40*t+28,40*t+32..56*t+32];
 M6:=[56*t+34,56*t+36..16*(v+w)*(2*t+1)+ 80*t+32];
 M7:=[16*(v+w)*(2*t+1)+80*t+39, 16*(v+w)*(2*t+1)+80*t+41];
 M8:=[16*(v+w)*(2*t+1)+80*t+42, 16*(v+w)*(2*t+1)+80*t+44];
 M9:=[16*(v+w)*(2*t+1)+80*t+48,16*(v+w)*(2*t+1)+80*t+50..16*(v+w)*(2*t+1)+ 112*t+54];
 M10:=[16*(v+w)*(2*t+1)+80*t+49,16*(v+w)*(2*t+1)+80*t+53..16*(v+w)*(2*t+1)+ 112*t+53];
 M11:=[16*(v+w)*(2*t+1)+112*t+59..16*(v+w)*(2*t+1)+132*t+66];
 M12:=[16*(v+w)*(2*t+1)+132*t+67..(32*v*w +40*(v+w))*(2*t+1)+ 132*t+66];

 R:=[BlockU2(M1),BlockU2(M2)];
 F:=Subsets2(M5);
 F:=Union(F,Subsets2(M10));
 G:=Subsets2(M3);
 G:=Union(G,Subsets2(M4));
 G:=Union(G,Subsets2(M6));
 G:=Union(G,Subsets2(M7));
 G:=Union(G,Subsets2(M8));
 G:=Union(G,Subsets2(M9));
 
 H:=Subsets2(Union(M11,M12));
 S1:=[];S2:=[];S3:=[];
 for i in [1..3*t+1] do
  S1:=Union(S1,[BlockQ3(F[2*i-1],F[2*i])]);
 od;
 for j in [1..2*(v+w)*(2*t+1)+8*t+3] do
  S2:=Union(S2,[BlockQ2(G[2*j-1],G[2*j])]);
 od;
 for h in [1..(8*v*w+6*(v+w))*(2*t+1)+5*t+2] do
  S3:=Union(S3,[BlockQ1(H[2*h-1],H[2*h])]);
 od;
 X3:=A; X2:=B; Y5:=C; W2:=R; Z4:=Union(S1,S2,S3); 
 return [X2,X3,Z4,Y5,W2];
end;

BuildL312:=function(a,b,c)
 local S,M,L,X2,X3,Z4,Y5,W2,i,j,k,v,w,t;
 L:=Lemma312(a,b,c);
 t:=(c-2)/4; v:=(a-7)/4; w:=(b-7)/4; 
 
 X2:=L[1];X3:=L[2];Z4:=L[3];Y5:=L[4];W2:=L[5]; 
 S:=[]; 
 for i in [1..8*t+2] do
  M:=NullMat(a,b);
  M:=JoinBlocks(M,X3[1],1,1); RemoveSet(X3,X3[1]);
  for j in [1..(a-3)/2] do
   M:=JoinBlocks(M,X2[1],2+2*j,1); RemoveSet(X2,X2[1]); 
   od;  
  for j in [1..(b-3)/2] do
   M:=JoinBlocks(M,TransposedMat(X2[1]),1,2+2*j);  RemoveSet(X2,X2[1]); 
  od;
  for k in [1..(a-3)/2] do
   for j in [1..(b-3)/4] do
    M:=JoinBlocks(M,Z4[1],2+2*k,4*j); RemoveSet(Z4,Z4[1]);
   od; 
  od;
  S[i]:=M;
 od;
 for i in [1,2] do
  M:=NullMat(a,b);
  M:=JoinBlocks(M,Y5[i],1,1); 
  M:=JoinBlocks(M,W2[i],4,6); 
  for j in [1..(a-5)/2] do
   M:=JoinBlocks(M,X2[1],4+2*j,1); RemoveSet(X2,X2[1]); 
   od;   
  for j in [1..(b-7)/4] do
   M:=JoinBlocks(M,Z4[1],4,4+4*j);  RemoveSet(Z4,Z4[1]); 
  od;
 
  for j in [1..(b-5)/2] do
   M:=JoinBlocks(M,TransposedMat(X2[1]),1,4+2*j);  RemoveSet(X2,X2[1]); 
  od;
  for k in [1..(a-5)/2] do
   for j in [1..(b-3)/4] do
    M:=JoinBlocks(M,Z4[1],4+2*k,4*j); RemoveSet(Z4,Z4[1]);
   od; 
  od;
  S[8*t+2+i]:=M;
 od;
 return S;
end;

#####################

Lemma41:=function(alpha,beta,gamma,u)
local A,i,a1,a2;
 A:=[];
 if  ((alpha+1) >= 2*u) and (2*gamma >= alpha+8*u) then
  for i in [0..u-1] do
   a1:=[[   4*alpha+12*u+4+4*i,     -(2*alpha+4*u+2+2*i),      -(2*alpha+8*u+2+2*i)],
            [     -(2*alpha+2+2*i), 2*alpha+2*beta+4*u+3+4*i,       -(2*beta+4*u+1+2*i)],
            [-(2*alpha+12*u+2+2*i),          -(2*beta+1+2*i), 2*alpha+2*beta+12*u+3+4*i]];
   a2:=[[   4*alpha+16*u+4+4*i,     -(2*alpha+6*u+2+2*i),     -(2*alpha+10*u+2+2*i)],
              [ -(2*alpha+2*u+2+2*i), 2*alpha+4*gamma+10*u-2*i,      -(4*gamma+8*u-2-4*i)],
              [-(2*alpha+14*u+2+2*i),     -(4*gamma+4*u-2-4*i), 2*alpha+4*\gamma+18*u-2*i]];
   A:=Union(A,[a1,-a1, a2,-a2]);           
  od;
 else
  Display("Error L41");
 fi;
 return A;
end; 

Lemma42:=function(b,c)
local A,B,t,w,de, M1_1,M1_2,M2_1,M2_2,M3,M4,M5,M6,M7,M8,M9,M10_1,M10_2,M10_3,F,G,H,Q,Q1,Q2,Q3,Q4,R,R1,R2, i,j,h, X2,X3,Z4,Z6;
 
 t:=(c-4)/4; 
 if \mod(b,4)=3 then
  w:=(b-7)/4; de:=0; 
 else
  w:=(b-9)/4; de:=1;
 fi; 
 
 A:=Lemma41(4*(t+1), 8*(2*w+3+de)*(t+1), 10*(t+1), 2*(t+1));
 B:=Lemma26(1, 4*(16*w+29+8*de)*(t+1), 8*(2*w+3+de)*(t+1) );
 M1_1:=[2,6..8*t+6];
 M1_2:=[4,8..8*t+8];
 M2_1:=[56*t+58,56*t+62..64*t+62];
 M2_2:=[56*t+60,56*t+64..64*t+64];
 M3:=[68*t+70,68*t+72..80*t+80];
 M4:=[84*t+86,84*t+88..16*(2*w+de)*(t+1)+ 88*t+88 ];
 M5:=[16*(2*w+de)*(t+1) +52*t+53,16*(2*w+de)*(t+1) +52*t+55..16*(2*w+de)*(t+1) +56*t+55];
 M6:=[16*(2*w+de)*(t+1) +60*t+61,16*(2*w+de)*(t+1) +60*t+63..16*(2*w+de)*(t+1) +64*t+63];
 M7:=[16*(2*w+de)*(t+1) +64*t+65,16*(2*w+de)*(t+1) +64*t+69..16*(2*w+de)*(t+1) +72*t+69];
 M8:=[16*(2*w+de)*(t+1) +72*t+73,16*(2*w+de)*(t+1) +72*t+75..16*(2*w+de)*(t+1) +80*t+79];
 M9:=[16*(2*w+de)*(t+1) +80*t+81,16*(2*w+de)*(t+1) +80*t+85..16*(2*w+de)*(t+1) +88*t+85];
 M10_1:=[16*(2*w+de)*(t+1) +88*t+89,16*(2*w+de)*(t+1) +88*t+91..16*(2*w+de)*(t+1) +92*t+91];
 M10_2:=[16*(2*w+de)*(t+1) +88*t+90,16*(2*w+de)*(t+1) +88*t+92..16*(2*w+de)*(t+1) +92*t+92];
 M10_3:=[16*(2*w+de)*(t+1) +92*t+93..24*(2*w+de)*(t+1) +92*t+92];
 
 F:=Subsets2(M1_1);
 F:=Union(F,Subsets2(M1_2));
 F:=Union(F,Subsets2(M2_1));
 F:=Union(F,Subsets2(M2_2));
 F:=Union(F,Subsets2(M7));
 F:=Union(F,Subsets2(M9));
 
 G:=Subsets2(M3);
 G:=Union(G,Subsets2(M4));
 G:=Union(G,Subsets2(M5));
 G:=Union(G,Subsets2(M6));
 G:=Union(G,Subsets2(M8));
 G:=Union(G,Subsets2(M10_1));
 G:=Union(G,Subsets2(M10_2));
 H:=Subsets2(M10_3);
 Q1:=[];Q2:=[];
 for j in [1..4*w*(t+1)] do
  Q1:=Union(Q1,[BlockQ2(G[2*j-1],G[2*j])]);
 od;
 for h in [1..4*w*(t+1)] do
  Q2:=Union(Q2,[BlockQ1(H[2*h-1],H[2*h])]);
 od;
 if de = 0 then
  Q3:=[];Q4:=[]; 
  for i in [1..3*(t+1)] do
   Q3:=Union(Q3,[BlockQ3(F[2*i-1],F[2*i])]);
  od;
  for j in [4*w*(t+1)+1..(4*w+5)*(t+1)] do
   Q4:=Union(Q4,[BlockQ2(G[2*j-1],G[2*j])]);
 od;
  R:=[]; Q:=Union(Q1,Q2,Q3,Q4);
 else
  R1:=[];  R2:=[];
  for i in [1..6*t+6] do
   R1:=Union(R1,[BlockR2(F[i],G[8*w*(t+1)+2*i-1],G[8*w*(t+1)+2*i])]);
  od;
  for j in [1..2*t+2] do
   R2:=Union(R2,[BlockR1(G[(8*w+12)*(t+1)+j],H[8*w*(t+1)+2*j-1],H[8*w*(t+1)+2*j])]);
  od;
  Q:=Union(Q1,Q2);R:=Union(R1,R2);

 fi; 
 X3:=A; X2:=B; Z4:=Q; Z6:=R;
 return [X2,X3,Z4,Z6];
end;

BuildL42:=function(b,c)
 local S,M,L,de,X2,X3,Z4,Z6,i,j,k,w,t;
 L:=Lemma42(b,c);
 t:=(c-4)/4; 
 if \mod(b,4)=3 then
  w:=(b-7)/4; de:=0; 
 else
  w:=(b-9)/4; de:=1;
 fi; 
 
 X2:=L[1];X3:=L[2];Z4:=L[3];Z6:=L[4]; 
 S:=[];
 if de = 1 then
  for i in [1..8*t+8] do
   M:=NullMat(5,b);
   M:=JoinBlocks(M,X3[1],1,1); RemoveSet(X3,X3[1]);
   M:=JoinBlocks(M,Z6[1],4,4); RemoveSet(Z6,Z6[1]);
   M:=JoinBlocks(M,X2[1],4,1); RemoveSet(X2,X2[1]);
   for j in [1..2*(w+2)-1] do
    M:=JoinBlocks(M,TransposedMat(X2[1]),1,2+2*j); RemoveSet(X2,X2[1]);
   od;
   for j in [1..w] do
    M:=JoinBlocks(M,Z4[1],4,6+4*j); RemoveSet(Z4,Z4[1]);
   od;
   S[i]:=M;
  od;
 else
  for i in [1..8*t+8] do
   M:=NullMat(5,b);
   M:=JoinBlocks(M,X3[i],1,1);
   M:=JoinBlocks(M,X2[1],4,1); RemoveSet(X2,X2[1]); 
   for j in [1..(b-3)/2] do
    M:=JoinBlocks(M,TransposedMat(X2[1]),1,2+2*j);  RemoveSet(X2,X2[1]); 
   od;
   for k in [1..(b-3)/4] do
    M:=JoinBlocks(M,Z4[1],4,4*k); RemoveSet(Z4,Z4[1]);
   od; 
   S[i]:=M;
  od;
 fi;
 return S;
end;


Lemma43:=function(c)
local A,B,t,A1,M1,M2,M3,M4,M5,M6,M7,M8,M9,M10,M11,M12,M13,M14,M15,M16,M17,F,G,H,R1,R2,R3, i,j,h, X2,X3,Z4;
 
 t:=(c-5)/4;  
 A:=Lemma41(4*t+5, 6*(4*t+5), 10*t+12, 2*t+2);
 B:=Lemma26(1, 29*(4*t+5), 6*(4*t+5) );
 A1:=[[10,-4,-6],[-2,92*t+111,-(92*t+109)],[-8, -(92*t+107),92*t+115]];
 M1:=[12,14..8*t+10];
 M2:=[40*t+44, 40*t+46];
 M3:=[52*t+65,52*t+67..56*t+63];
 M4:=[56*t+64..56*t+67];
 M5:=[56*t+68,56*t+70..60*t+70];
 M6:=[60*t+72..64*t+75];
 M7:=[64*t+77, 64*t+79];
 M8:=[64*t+83,64*t+87..72*t+87];
 M9:=[68*t+80,68*t+82..72*t+82];
 M10:=[72*t+84, 72*t+86];
 M11:=[72*t+88..80*t+91];
 M12:=[80*t+93, 80*t+95];
 M13:=[80*t+99,80*t+103..88*t+103];
 M14:=[84*t+96,84*t+98..88*t+102];
 M15:=[88*t+104..92*t+105];
 M16:=[92*t+106,92*t+108..92*t+112];
 M17:=[92*t+113, 92*t+114];
 
 F:=Subsets2(M8);
 F:=Union(F,Subsets2(M13));
 G:=Subsets2(M1);
 G:=Union(G,Subsets2(M2));
 G:=Union(G,Subsets2(M3));
 G:=Union(G,Subsets2(M5));
 G:=Union(G,Subsets2(M7));
 G:=Union(G,Subsets2(M9));
 G:=Union(G,Subsets2(M10));
 G:=Union(G,Subsets2(M12));
 G:=Union(G,Subsets2(M14));
 G:=Union(G,Subsets2(M16));
 H:=Subsets2(Union(M4,M6,M11,M15,M17));
 
 R1:=[];R2:=[];R3:=[];
 for i in [1..t+1] do
  R1:=Union(R1,[BlockQ3(F[2*i-1],F[2*i])]);
 od;
 for j in [1..3*t+5] do
  R2:=Union(R2,[BlockQ2(G[2*j-1],G[2*j])]);
 od;
 for h in [1..4*t+4] do
  R3:=Union(R3,[BlockQ1(H[2*h-1],H[2*h])]);
 od;
 X3:=Union(A,[A1,-A1]); X2:=B; Z4:=Union(R1,R2,R3); 
 return [X2,X3,Z4];
end;

BuildL43:=function(c)
 local S,M,L,X2,X3,Z4,i,j,k,w,t;
 S:=[];
 if c =1 then
  S[1]:=[[10 ,  -4  ,  -6   ,  5   ,   -5  ,    7 ,  -7 ],
	[ -2 ,  19  ,  -17  ,   -32 ,   32  ,  -33 ,  33 ],
	[ -8 ,  -15 ,  23   ,   27  ,   -27 ,  26 ,  -26 ],
	[ 1 , -30  , 29   , 14  , -16 , -18 , 20 ],
	[ -1 , 30  , -29  , -14 , 16  , 18 , -20 ]];
  S[2]:=[[ -10 ,  4    ,  6  ,   9   ,   -9  ,  11  ,  -11 ],
	[ 2   ,  -19 ,  17  ,   -34 ,   34  ,  -35 ,  35 ],
	[ 8   ,  15  ,  -23 ,   25  ,   -25 ,  24  ,  -24 ],
	[ 3   , -31 , 28  , 12  , -13 , -21 , 22 ],
	[ -3  , 31  , -28 , -12 , 13  , 21  , -22 ]];
 else
  L:=Lemma43(c);
  t:=(c-5)/4;  
  X2:=L[1];X3:=L[2];Z4:=L[3];
  for i in [1..8*t+10] do
   M:=NullMat(5,7);
   M:=JoinBlocks(M,X3[i],1,1); 
   M:=JoinBlocks(M,X2[1],4,1); RemoveSet(X2,X2[1]);
   M:=JoinBlocks(M,TransposedMat(X2[1]),1,4); RemoveSet(X2,X2[1]);
   M:=JoinBlocks(M,TransposedMat(X2[1]),1,6); RemoveSet(X2,X2[1]);
   M:=JoinBlocks(M,Z4[i],4,4); 
   S[i]:=M;
  od;
 fi;
 return S;
end;


Lemma44:=function(c)
local A,B,C,t,M1,M2,M3,M4,M5,M6,M7,M8,M9,M10,M11,M12,M13,M14,M15,M16,M17,M18,F,G,H,R,S1,S2,S3, i,j,h, X2,X3,Y5,Z4,W2;
 
 t:=(c-7)/4;  
 A:=Lemma41(4*t+9, 24*t+42, 10*t+17, 2*t+3);
 B:=Lemma26(9, 116*t+199, 24*t+38 );
 C:=Lemma27(92*t+148, 116*t+200, 92*t+158);
 M1:=[12,14..8*t+18];
 M2:=[40*t+68, 40*t+72];
 M3:=[52*t+91,52*t+93..56*t+93];
 M4:=[56*t+94, 56*t+95];
 M5:=[56*t+98,56*t+100..60*t+100];
 M6:=[60*t+102..64*t+111];
 M7:=[64*t+113, 64*t+115];
 M8:=[64*t+119,64*t+123..72*t+123];
 M9:=[68*t+118,68*t+120..72*t+124];
 M10:=[72*t+126..80*t+131];
 M11:=[80*t+132..80*t+135];
 M12:=[80*t+143,80*t+147..88*t+147];
 M13:=[80*t+137, 80*t+139];
 M14:=[84*t+142,84*t+144..92*t+144];
 M15:=[88*t+151,88*t+153..92*t+149];
 M16:=[92*t+146, 92*t+150];
 M17:=[92*t+151, 92*t+153];
 M18:=[92*t+155, 92*t+156];
 R:=[BlockU2(M4),BlockU2(M18)];
 F:=Subsets2(M2);
 F:=Union(F,Subsets2(M8));
 F:=Union(F,Subsets2(M12));
 F:=Union(F,Subsets2(M16));
 G:=Subsets2(M1);
 G:=Union(G,Subsets2(M3));
 G:=Union(G,Subsets2(M5));
 G:=Union(G,Subsets2(M7));
 G:=Union(G,Subsets2(M9));
 G:=Union(G,Subsets2(M13));
 G:=Union(G,Subsets2(M14));
 G:=Union(G,Subsets2(M15));
 G:=Union(G,Subsets2(M17));
 H:=Subsets2(Union(M6,M10,M11));
 
 S1:=[];S2:=[];S3:=[];
 for i in [1..t+2] do
  S1:=Union(S1,[BlockQ3(F[2*i-1],F[2*i])]);
 od;
 for j in [1..4*t+5] do
  S2:=Union(S2,[BlockQ2(G[2*j-1],G[2*j])]);
 od;
 for h in [1..3*t+5] do
  S3:=Union(S3,[BlockQ1(H[2*h-1],H[2*h])]);
 od;
 X3:=A; X2:=B; Y5:=C; Z4:=Union(S1,S2,S3); W2:=R;
 return [X2,X3,Y5,Z4,W2];
end;

BuildL44:=function(c)
 local S,M,L,X2,X3,Y5,Z4,W2,i,j,k,w,t;
 S:=[];
 if c =3 then
  S[1]:=[[  10 , -8 , -2 , 5 , -5 , 17 , -17],
         [ -6 , -59 , 65 , -90 , 90 , -96 , 96 ],
         [  -4 , 68 , -63 , 84 , -85 , 79 , -79 ],
         [  1 , -89 , 87 , -45 , 47 , 49 , -50 ],
         [  -1 , 88 , -87 , 46 , -47 , -49 , 50 ]];
  S[2]:=[[ -10 , 8 , 2 , 7 , -7 , 19 , -19 ],
         [  6 , 59 , -65 , -91 , 91 , -97 , 97 ],
         [ 4 , -68 , 63 , 85 , -84 , 78 , -78 ],
         [ -3 , 89 , -86 , 45 , -44 , 51 , -52],
         [ 3 , -88 , 86 , -46 , 44 , -51 , 52 ]];
  S[3]:=[[40 , -18 , -22 , 21 , -21 , 23 , -23 ],   
  	[-14 , 48 , -34 , -98 , 98 , -99 , 99 ],
  	[-26 , -30 , 56 , 77 , -77 , 76 , -76],
	[  9 , -92 , 83 , 60 , -62 , -64 , 66 ],
	[ -9 , 92 , -83 , -60 , 62 , 64 , -66]];
  S[4]:=[[ -40 , 18 , 22 , 25 , -25 , 27 , -27 ],
	[ 14 , -48 , 34 , -100 , 100 , -101 , 101],
	[ 26 , 30 , -56 , 75 , -75 , 74 , -74 ],
	[ 11 , -93 , 82 , 55 , -57 , -67 , 69 ],
	[ -11 , 93 , -82 , -55 , 57 , 67 , -69 ]];
  S[5]:=[[36 , -16 , -20 , 29 , -29 , 31 , -31 ],
	[   -12 , 53 , -41 , -102 , 102 , -103 , 103 ],
	[   -24 , -37 , 61 , 73 , -73 , 72 , -72 ],
	[   13 , -94 , 81 , 39 , -43 , -54 , 58 ],
	[  -13 , 94 , -81 , -39 , 43 , 54 , -58 ]];
  S[6]:=[[-36 , 16 , 20 , 33 , -33 , 35 , -35 ],
	[  12 , -53 , 41 , -104 , 104 , -105 , 105 ],
	[  24 , 37 , -61 , 71 , -71 , 70 , -70 ],
	[  15 , -95 , 80 , 28 , -32 , -38 , 42 ],
	[  -15 , 95 , -80 , -28 , 32 , 38 , -42 ]];

 else
  L:=Lemma44(c);
  t:=(c-7)/4;  
  X2:=L[1];X3:=L[2];Y5:=L[3];Z4:=L[4];W2:=L[5];
  for i in [1..8*t+12] do
   M:=NullMat(5,7);
   M:=JoinBlocks(M,X3[i],1,1); 
   M:=JoinBlocks(M,X2[1],4,1); RemoveSet(X2,X2[1]);
   M:=JoinBlocks(M,TransposedMat(X2[1]),1,4); RemoveSet(X2,X2[1]);
   M:=JoinBlocks(M,TransposedMat(X2[1]),1,6); RemoveSet(X2,X2[1]);
   M:=JoinBlocks(M,Z4[i],4,4); 
   S[i]:=M;
  od;
  for i in [1,2] do
   M:=NullMat(5,7);
   M:=JoinBlocks(M,Y5[i],1,1); 
   M:=JoinBlocks(M,TransposedMat(X2[1]),1,6); RemoveSet(X2,X2[1]);
   M:=JoinBlocks(M,W2[i],4,6);
   S[8*t+12+i]:=M;
  od;
 fi;
 return S;
end;


Lemma45:=function(alpha,beta,gamma)
local C,c1,c2;
 C:=[];
 if  (beta > (alpha+15)) and (alpha+15 > (gamma+18)) and ((gamma+18) > 40) then
  c1:=[[ 22,      -14,           -8,         13,       -13 ],
       [-12,     -alpha,   alpha+12, -(beta+14),   beta+14 ],
       [-10,   alpha+15, -(alpha+4),       beta, -(beta+1) ],
       [  9, -(beta+13),     beta+3, -(gamma+1),  gamma+3  ],
       [ -9,    beta+12,  -(beta+3),    gamma+2, -(gamma+3)]];
  c2:=[[-22,    14,                 8,         15,  -15 ],
       [ 12,       alpha, -(alpha+12), -(beta+15), beta+ 15],
       [ 10, -(alpha+15),     alpha+4,    beta +1,   -beta ],
       [-11,     beta+13,   -(beta+2),    gamma+1,  -gamma ],
       [ 11,  -(beta+12),      beta+2, -(gamma+2),    gamma]];
  C:=[c1,c2];
 else
  Display("Error L45");
 fi;
 return C;
end; 

Lemma46:=function(c)
local A,B,C,D,t,M1,M2,M3,M4,M5,M6,M7,M8_1,M8_2,M8_3,M9,M10,M11,M12,M13,M14,M15,M16,M17,M18,F,G,H,R,S1,S2,S3, i,j,h, X2,X3,X5,Y5,Z4,W2;
 
 t:=(c-6)/4;  
 A:=Lemma41(4*t+12, 24*t+38, 10*t+14, 2*t+2);
 B:=Lemma26(17, 116*t+164, 24*t+30 );
 C:=Lemma45(92*t+118, 116*t+165, 60*t+89);
 D:=[   [116*t+169,            3, -(116*t+172)],
     [-(116*t+173),    116*t+175,           -2],
     [   116*t+171, -(116*t+176),            5],
     [-(116*t+174),            4,    116*t+170],
     [           7,           -6,           -1]];
 M1:=[16,18];
 M2:=[20,24];
 M3:=[26,28..8*t+24];
 M4:=[40*t+60,40*t+64..40*t+72];
 M5:=[56*t+74,56*t+78..56*t+86];
 M6:=[52*t+81,52*t+83..56*t+83];
 M7:=[56*t+90,56*t+92..60*t+88];
 M8_1:=[60*t+93, 60*t+94];
 M8_2:=[60*t+95, 60*t+96];
 M8_3:=[60*t+97..64*t+96];
 M9:=[64*t+97,64*t+99..64*t+107];
 M10:=[64*t+109,64*t+113..72*t+113];
 M11:=[68*t+102,68*t+104..80*t+112];
 M12:=[72*t+117,72*t+119..80*t+123];
 M13:=[80*t+125,80*t+129..88*t+129];
 M14:=[84*t+118,84*t+120..92*t+116];
 M15:=[88*t+133,88*t+135..92*t+131];
 M16:=[92*t+120, 92*t+124];
 M17:=[92*t+126, 92*t+128];
 M18:=[92*t+132, 92*t+134];
 R:=[BlockU2(M8_1),BlockU2(M8_2)];
 F:=Subsets2(M2);
 F:=Union(F,Subsets2(M4));
 F:=Union(F,Subsets2(M5));
 F:=Union(F,Subsets2(M10));
 F:=Union(F,Subsets2(M13));
 F:=Union(F,Subsets2(M16));
 G:=Subsets2(M1);
 G:=Union(G,Subsets2(M3));
 G:=Union(G,Subsets2(M6));
 G:=Union(G,Subsets2(M7));
 G:=Union(G,Subsets2(M9));
 G:=Union(G,Subsets2(M11));
 G:=Union(G,Subsets2(M12));
 G:=Union(G,Subsets2(M14));
 G:=Union(G,Subsets2(M15));
 G:=Union(G,Subsets2(M17));
 G:=Union(G,Subsets2(M18));
 H:=Subsets2(M8_3);
 
 S1:=[];S2:=[];S3:=[];
 for i in [1..t+4] do
  S1:=Union(S1,[BlockQ3(F[2*i-1],F[2*i])]);
 od;
 for j in [1..6*t+6] do
  S2:=Union(S2,[BlockQ2(G[2*j-1],G[2*j])]);
 od;
 for h in [1..t] do
  S3:=Union(S3,[BlockQ1(H[2*h-1],H[2*h])]);
 od;
 X3:=A; X2:=B; Y5:=C; X5:=[D,-D]; Z4:=Union(S1,S2,S3); W2:=R;
 return [X2,X3,Y5,X5,Z4,W2];
end;

BuildL46:=function(c)
 local S,M,L,X2,X3,Y5,X5,Z4,W2,i,j,k,w,t;
 S:=[];
 if c =2 then
  S[1]:=[[53  , 3 , -56 , 17 , -17 , 19 , -19 ],
         [-57 , 59 , -2 , -65 , 65 , -66 , 66 ], 
         [55  , -60 , 5 , 48 , -48 , 47 , -47 ],
         [-58 , 4 , 54 , 16 , -18 , -26 , 28  ],
         [7   , -6 , -1 , -16 , 18 , 26 , -28 ]];
  S[2]:=[[  -53 , -3 , 56 , 21 , -21 , 23 , -23 ],
         [  57 , -59 , 2 , -67 , 67 , -68 , 68  ],
         [ -55 , 60 , -5 , 46 , -46 , 45 , -45  ], 
         [  58 , -4 , -54 , 31 , -33 , -34 , 36 ],  
         [  -7 , 6 , 1 , -31 , 33 , 34 , -36    ]];
  S[3]:=[[  22 , -14 , -8 , 13 , -13 , 25 , -25  ],
         [  -12 , -20 , 32 , -63 , 63 , -69 , 69 ],
         [  -10 , 35 , -24 , 49 , -50 , 44 , -44 ],
         [  9 , -62 , 52 , -38 , 40 , 29 , -30   ],
         [ -9 , 61 , -52 , 39 , -40 , -29 , 30   ]];
  S[4]:=[[-22 , 14 , 8 , 15 , -15 , 27 , -27    ],
         [12 , 20 , -32 , -64 , 64 , -70 , 70   ],
         [ 10 , -35 , 24 , 50 , -49 , 43 , -43  ],
         [ -11 , 62 , -51 , 38 , -37 , 41 , -42 ],
         [ 11 , -61 , 51 , -39 , 37 , -41 , 42  ]];
  else
  L:=Lemma46(c);
 t:=(c-6)/4;  
  X2:=L[1];X3:=L[2];Y5:=L[3];X5:=L[4];Z4:=L[5];W2:=L[6];
  for i in [1..8*t+8] do
   M:=NullMat(5,7);
   M:=JoinBlocks(M,X3[i],1,1); 
   M:=JoinBlocks(M,X2[1],4,1); RemoveSet(X2,X2[1]);
   M:=JoinBlocks(M,TransposedMat(X2[1]),1,4); RemoveSet(X2,X2[1]);
   M:=JoinBlocks(M,TransposedMat(X2[1]),1,6); RemoveSet(X2,X2[1]);
   M:=JoinBlocks(M,Z4[1],4,4); RemoveSet(Z4,Z4[1]);
   S[i]:=M;
  od;
  for i in [1,2] do
   M:=NullMat(5,7);
   M:=JoinBlocks(M,Y5[i],1,1); 
   M:=JoinBlocks(M,TransposedMat(X2[1]),1,6); RemoveSet(X2,X2[1]);
   M:=JoinBlocks(M,W2[i],4,6);
   S[8*t+8+i]:=M;
  od;
  for i in [1,2] do
   M:=NullMat(5,7);
   M:=JoinBlocks(M,X5[i],1,1); 
   M:=JoinBlocks(M,TransposedMat(X2[1]),1,4); RemoveSet(X2,X2[1]);
   M:=JoinBlocks(M,TransposedMat(X2[1]),1,6); RemoveSet(X2,X2[1]);
   M:=JoinBlocks(M,Z4[1],4,4); RemoveSet(Z4,Z4[1]);
   S[8*t+10+i]:=M;
  od;
  
 fi;
 return S;
end;

#####################

Lemma51:=function(S)
local b,c,M,j,i,h;
 c:=Size(S); b:=Size(S[1][1]);
 for i in [0..c-1] do
  j:=3*b*c+12*i;
  M:=NullMat(6,b+4);
  M:=JoinBlocks(M,S[i+1],1,1); 
  M:=JoinBlocks(M,BlockQ1([j+1,j+2],[j+3,j+4]),1,b+1); 
  M:=JoinBlocks(M,BlockQ1([j+5,j+6],[j+7,j+8]),3,b+1); 
  M:=JoinBlocks(M,BlockQ1([j+9,j+10],[j+11,j+12]),5,b+1); 
  S[i+1]:=M;
 od;
 return S;
end; 

Lemma52:=function(b,c)
local B,t,de,M1_1,M1_2,M1_3,M2_1,M2_2,M2_3,F,G,H,R1,R2,R3, i,j,h, X2,Z;
 
 t:=(c-4)/4;
 if b =5 then
  de:=0; 
 else
  de:=2;
 fi; 
   
 B:=Lemma26(1, 36*t+36, 12*t+12 );
 M1_1:=[2,6..8*t+6];
 M1_2:=[4,8..8*t+8];
 M1_3:=[8*t+10,8*t+12..24*t+24];
 M2_1:=[48*t+49,48*t+51..52*t+51];
 M2_2:=[48*t+50,48*t+52..52*t +52];
 M2_3:=[52*t+53..60*t+60 + 12*(t+1)*de];
 F:=Subsets2(M1_1);
 F:=Union(F,Subsets2(M1_2));
 G:=Subsets2(M1_3);
 G:=Union(G,Subsets2(M2_1));
 G:=Union(G,Subsets2(M2_2));
 H:=Subsets2(M2_3);
 X2:=B;   R1:=[];R2:=[];R3:=[]; Z:=[];
 if de = 0 then
  for i in [1..2*t+2] do
   R1:=Union(R1,[BlockR2(F[i],G[2*i-1],G[2*i])]);
  od;
  for j in [1..2*t+2] do
   R2:=Union(R2,[BlockR1(G[4*t+4+j],H[2*j-1],H[2*j])]);
  od;
  Z:=Union(R1,R2);
 else
  for i in [1..t+1] do
   R1:=Union(R1,[BlockQ3(F[2*i-1],F[2*i])]);
  od;
  for j in [1..3*t+3] do
   R2:=Union(R2,[BlockQ2(G[2*j-1],G[2*j])]);
  od;
  for h in [1..8*t+8] do
   R3:=Union(R3,[BlockQ1(H[2*h-1],H[2*h])]);
  od;
  Z:=Union(R1,R2,R3);
 fi; 
 return [X2,Z];
end;

BuildL52:=function(b,c)
 local S,M,L,X2,Z,i,t;
 L:=Lemma52(b,c);
 t:=(c-4)/4;
   
 X2:=L[1];Z:=L[2];
 S:=[];
 if b = 5 then
  for i in [1..4*t+4] do
   M:=NullMat(6,5);
   M:=JoinBlocks(M,X2[1],1,1); RemoveSet(X2,X2[1]);
   M:=JoinBlocks(M,X2[1],3,1); RemoveSet(X2,X2[1]);
   M:=JoinBlocks(M,X2[1],5,1); RemoveSet(X2,X2[1]);
   M:=JoinBlocks(M,TransposedMat(Z[1]),1,4); RemoveSet(Z,Z[1]);
   S[i]:=M;
  od;
 else
  for i in [1..4*t+4] do
   M:=NullMat(6,7);
   M:=JoinBlocks(M,X2[1],1,1); RemoveSet(X2,X2[1]);
   M:=JoinBlocks(M,X2[1],3,1); RemoveSet(X2,X2[1]);
   M:=JoinBlocks(M,X2[1],5,1); RemoveSet(X2,X2[1]);
   M:=JoinBlocks(M,Z[1],1,4); RemoveSet(Z,Z[1]);
   M:=JoinBlocks(M,Z[1],3,4); RemoveSet(Z,Z[1]);
   M:=JoinBlocks(M,Z[1],5,4); RemoveSet(Z,Z[1]);
   S[i]:=M;
  od;
 fi;
 return S;
end;


Lemma53:=function(c)
local B,t,M1_1,M1_2,M1_3,M2_1,M2_2,M2_3,F,G,H,R1,R2, i,j,h, X2,Z6;
 
 t:=(c-1)/4;
 B:=Lemma26(1, 36*t+8, 12*t+3 );
 M1_1:=[2,4..16*t+4];
 M1_2:=[16*t+6,16*t+10..24*t+2];
 M1_3:=[16*t+8,16*t+12..24*t+4];
 M2_1:=[48*t+12,48*t+14..52*t+10];
 M2_2:=[48*t+13,48*t+15..52*t +11];
 M2_3:=[52*t+12..60*t+15];
 F:=Subsets2(M1_2);
 F:=Union(F,Subsets2(M1_3));
 G:=Subsets2(M1_1);
 G:=Union(G,Subsets2(M2_1));
 G:=Union(G,Subsets2(M2_2));
 H:=Subsets2(M2_3);
 X2:=B;   R1:=[];R2:=[];
 for i in [1..2*t] do
  R1:=Union(R1,[BlockR2(F[i],G[2*i-1],G[2*i])]);
 od;
 for j in [1..2*t+1] do
  R2:=Union(R2,[BlockR1(G[4*t+j],H[2*j-1],H[2*j])]);
 od;
 Z6:=Union(R1,R2);
 return [X2,Z6];
end;

BuildL53:=function(c)
 local S,M,L,X2,Z6,i,t;
 L:=Lemma53(c);
 t:=(c-1)/4;
   
 X2:=L[1];Z6:=L[2];
 S:=[];
 for i in [1..4*t+1] do
  M:=NullMat(6,5);
  M:=JoinBlocks(M,X2[1],1,1); RemoveSet(X2,X2[1]);
  M:=JoinBlocks(M,X2[1],3,1); RemoveSet(X2,X2[1]);
  M:=JoinBlocks(M,X2[1],5,1); RemoveSet(X2,X2[1]);
  M:=JoinBlocks(M,TransposedMat(Z6[i]),1,4); 
  S[i]:=M;
 od;
 return S;
end;


Lemma54:=function(c)
local A,B,t,M1,M2,M3, F,G,H,R1,R2, j,h, X6,X2,Z4;
 
 t:=(c-5)/4;
 A:=[[1 , -1 , 2 , -2 , 4 , -4 ],
     [8 , 7 , -8 , 5 , -7 , -5 ],
     [-9 , -6 , 6 , -3 , 3 , 9 ]];
 B:=Lemma26(11, 36*t+45, 12*t+12 );
 M1:=[10,12..24*t+32];
 M2:=[36*t+46..36*t+55];
 M3:=[48*t+68..84*t+105];
 X2:=B; X6:=[TransposedMat(A)];
 G:=Subsets2(M1);
 H:=Subsets2(Union(M2,M3));
 R1:=[];R2:=[];
 for j in [1..3*t+3] do
  R1:=Union(R1,[BlockQ2(G[2*j-1],G[2*j])]);
 od;
 for h in [1..9*t+12] do
  R2:=Union(R2,[BlockQ1(H[2*h-1],H[2*h])]);
 od;
 Z4:=Union(R1,R2);
 return [X2,X6,Z4];
end;

BuildL54:=function(c)
 local S,M,L,X2,X6,Z4,i,t;
 if c = 1 then
  M:=[[  1, -1,  2, -2,  4, -4],
      [  8,  7, -8,  5, -7, -5],
      [ -9, -6,  6, -3,  3,  9],
      [ 10,-11,-12, 13, 18,-18],
      [-10, 11, 12,-13,-19, 19],
      [ 14,-15,-16, 17,-20, 20],
      [-14, 15, 16,-17, 21,-21]];
  S:=[TransposedMat(M)];
 else
  L:=Lemma54(c);
  t:=(c-5)/4;
  X2:=L[1];X6:=L[2];Z4:=L[3];
  S:=[];
  for i in [1..4*t+4] do
   M:=NullMat(6,7);
   M:=JoinBlocks(M,X2[1],1,1); RemoveSet(X2,X2[1]);
   M:=JoinBlocks(M,X2[1],3,1); RemoveSet(X2,X2[1]);
   M:=JoinBlocks(M,X2[1],5,1); RemoveSet(X2,X2[1]);
   M:=JoinBlocks(M,Z4[1],1,4); RemoveSet(Z4,Z4[1]);
   M:=JoinBlocks(M,Z4[1],3,4); RemoveSet(Z4,Z4[1]);
   M:=JoinBlocks(M,Z4[1],5,4); RemoveSet(Z4,Z4[1]);
   S[i]:=M;
  od;
  M:=NullMat(6,7);
  M:=JoinBlocks(M,X6[1],1,1); RemoveSet(X6,X6[1]);
  M:=JoinBlocks(M,Z4[1],1,4); RemoveSet(Z4,Z4[1]);
  M:=JoinBlocks(M,Z4[1],3,4); RemoveSet(Z4,Z4[1]);
  M:=JoinBlocks(M,Z4[1],5,4); RemoveSet(Z4,Z4[1]);
  S[4*t+5]:=M;
 fi; 
 return S;
end;


Lemma55:=function(c)
local A,B,t,M1_1,M1_2,M1_3,M2_1,M2_2,M2_3,M3_1,M3_2,M3_3, F,G,H,R1,R2, i,j, X6,X2,Z6;
 
 t:=(c-6)/4;
  A:=[[1 , -1 , 2 , -2 , 4 , -4 ],
     [8 , 7 , -8 , 5 , -7 , -5 ],
     [-9 , -6 , 6 , -3 , 3 , 9 ]];
 B:=Lemma26(11, 36*t+55, 12*t+15 );
 M1_1:=[10,12..8*t+24];
 M1_2:=[8*t+26,8*t+30..24*t+38];
 M1_3:=[8*t+28,8*t+32..24*t+40];
 M2_1:=[36*t+56, 36*t+58];
 M2_2:=[36*t+57, 36*t+59];
 M2_3:=[36*t+60..36*t+65];
 M3_1:=[48*t+81,48*t+83..60*t+87];
 M3_2:=[48*t+82,48*t+84..60*t+88];
 M3_3:=[60*t+89,  60*t+90];
 X2:=B; X6:=[TransposedMat(A)];
 F:=Subsets2(M1_2);
 F:=Union(F,Subsets2(M1_3));
 G:=Subsets2(M1_1);
 G:=Union(G,Subsets2(M2_1));
 G:=Union(G,Subsets2(M2_2));
 G:=Union(G,Subsets2(M3_1));
 G:=Union(G,Subsets2(M3_2));
 H:=Subsets2(Union(M2_3,M3_3));
 R1:=[];R2:=[];
 for i in [1..4*t+4] do
  R1:=Union(R1,[BlockR2(F[i],G[2*i-1],G[2*i])]);
 od;
 for j in [1,2] do
  R2:=Union(R2,[BlockR1(G[8*t+8+j],H[2*j-1],H[2*j])]);
 od;

 Z6:=Union(R1,R2);
 return [X2,X6,Z6];
end;

BuildL55:=function(c)
 local S,M,L,X2,X6,Z6,i,t;
 S:=[];
 if c = 2 then
  S[1]:=[[-4 , -5 , 9 , 11 , -11 ],
         [4 , -7 , 3 , -13 , 13  ],
				     [-2 , 5 , -3 , -24 , 24 ],
         [2 , -8 , 6 , 25 , -25  ],
         [-1 , 7 , -6 , -26 , 26 ],
         [1 , 8 , -9 , 27 , -27  ]];
  S[2]:=[[ 10 , -28 , 17 , 19 , -18 ],
         [-10 , 28 , -17 , -23 , 22 ],
         [12 , -29 , 16 , -20 , 21 ],
         [-12 , 29 , -16 , -19 , 18 ],
         [14 , -30 , 15 , 23 , -22 ],
         [-14 , 30 , -15 , 20 , -21]];
 else
  L:=Lemma55(c);
  t:=(c-6)/4;
  X2:=L[1];X6:=L[2];Z6:=L[3];
  for i in [1..4*t+5] do
   M:=NullMat(6,5);
   M:=JoinBlocks(M,X2[1],1,1); RemoveSet(X2,X2[1]);
   M:=JoinBlocks(M,X2[1],3,1); RemoveSet(X2,X2[1]);
   M:=JoinBlocks(M,X2[1],5,1); RemoveSet(X2,X2[1]);
   M:=JoinBlocks(M,TransposedMat(Z6[1]),1,4); RemoveSet(Z6,Z6[1]);
   S[i]:=M;
  od;
  M:=NullMat(6,5);
  M:=JoinBlocks(M,X6[1],1,1); RemoveSet(X6,X6[1]);
  M:=JoinBlocks(M,TransposedMat(Z6[1]),1,4); RemoveSet(Z6,Z6[1]);
  S[4*t+6]:=M;
 fi;
 return S;
end;


Lemma56:=function(c)
local A,B,t,M1,M2,M3, F,G,H,R1,R2, j,h, X6,X2,Z4;
 
 t:=(c-2)/4;
 A:=[[1 , -1 , 2 , -2 , 4 , -4 ],
     [8 , 7 , -8 , 5 , -7 , -5 ],
     [-9 , -6 , 6 , -3 , 3 , 9 ]];
 B:=Lemma26(11, 36*t+19, 12*t+3 );
 M1:=[10,12..24*t+16];
 M2:=[36*t+20..36*t+29];
 M3:=[48*t+33..84*t+42];
 X2:=B; X6:=[TransposedMat(A)];
 G:=Subsets2(M1);
 H:=Subsets2(Union(M2,M3));
 R1:=[];R2:=[];
 for j in [1..3*t+1] do
  R1:=Union(R1,[BlockQ2(G[2*j-1],G[2*j])]);
 od;
 for h in [1..9*t+5] do
  R2:=Union(R2,[BlockQ1(H[2*h-1],H[2*h])]);
 od;

 Z4:=Union(R1,R2);
 return [X2,X6,Z4];
end;

BuildL56:=function(c)
 local S,M,L,X2,X6,Z4,i,t;
 L:=Lemma56(c);
 t:=(c-2)/4;
   
 X2:=L[1];X6:=L[2];Z4:=L[3];
 S:=[];
 for i in [1..4*t+1] do
  M:=NullMat(6,7);
  M:=JoinBlocks(M,X2[1],1,1); RemoveSet(X2,X2[1]);
  M:=JoinBlocks(M,X2[1],3,1); RemoveSet(X2,X2[1]);
  M:=JoinBlocks(M,X2[1],5,1); RemoveSet(X2,X2[1]);
  M:=JoinBlocks(M,Z4[1],1,4); RemoveSet(Z4,Z4[1]);
  M:=JoinBlocks(M,Z4[1],3,4); RemoveSet(Z4,Z4[1]);
  M:=JoinBlocks(M,Z4[1],5,4); RemoveSet(Z4,Z4[1]);
  S[i]:=M;
 od;
 M:=NullMat(6,7);
 M:=JoinBlocks(M,X6[1],1,1); RemoveSet(X6,X6[1]);
 M:=JoinBlocks(M,Z4[1],1,4); RemoveSet(Z4,Z4[1]);
 M:=JoinBlocks(M,Z4[1],3,4); RemoveSet(Z4,Z4[1]);
 M:=JoinBlocks(M,Z4[1],5,4); RemoveSet(Z4,Z4[1]);
 S[4*t+2]:=M;
 return S;
end;


Lemma57:=function(c)
local A,B,t,M1_1,M1_2,M1_3,M2,M3_1,M3_2,M3_3, F,G,H,R1,R2, i,j, X6,X2,Z6;
 
 t:=(c-3)/4;
 A:=[[1 , -1 , 2 , -2 , 4 , -4 ],
     [8 , 7 , -8 , 5 , -7 , -5 ],
     [-9 , -6 , 6 , -3 , 3 , 9 ]];
 B:=Lemma26(11, 36*t+27, 12*t+6 );
 M1_1:=[10,12..8*t+20];
 M1_2:=[8*t+22,8*t+26..24*t+18];
 M1_3:=[8*t+24,8*t+28..24*t+20];
 M2:=[36*t+28..36*t+37];
 M3_1:=[48*t+44,48*t+46..60*t+42];
 M3_2:=[48*t+45,48*t+47..60*t+43];
 M3_3:=[60*t+44, 60*t+45];
 X2:=B; X6:=[TransposedMat(A)];
 F:=Subsets2(M1_2);
 F:=Union(F,Subsets2(M1_3));
 G:=Subsets2(M1_1);
 G:=Union(G,Subsets2(M3_1));
 G:=Union(G,Subsets2(M3_2));
 H:=Subsets2(Union(M2,M3_3));
 R1:=[];R2:=[];
 for i in [1..4*t] do
  R1:=Union(R1,[BlockR2(F[i],G[2*i-1],G[2*i])]);
 od;
 for j in [1..3] do
  R2:=Union(R2,[BlockR1(G[8*t+j],H[2*j-1],H[2*j])]);
 od;

 Z6:=Union(R1,R2);
 return [X2,X6,Z6];
end;

BuildL57:=function(c)
 local S,M,L,X2,X6,Z6,i,t;
 L:=Lemma57(c);
 t:=(c-3)/4;
 X2:=L[1];X6:=L[2];Z6:=L[3];
 S:=[];
 for i in [1..4*t+2] do
  M:=NullMat(6,5);
  M:=JoinBlocks(M,X2[1],1,1); RemoveSet(X2,X2[1]);
  M:=JoinBlocks(M,X2[1],3,1); RemoveSet(X2,X2[1]);
  M:=JoinBlocks(M,X2[1],5,1); RemoveSet(X2,X2[1]);
  M:=JoinBlocks(M,TransposedMat(Z6[1]),1,4); RemoveSet(Z6,Z6[1]);
  S[i]:=M;
 od;
 M:=NullMat(6,5);
 M:=JoinBlocks(M,X6[1],1,1); RemoveSet(X6,X6[1]);
 M:=JoinBlocks(M,TransposedMat(Z6[1]),1,4); RemoveSet(Z6,Z6[1]);
 S[4*t+3]:=M;
 return S;
end;


Lemma58:=function(c)
local B,t,M1,M2, F,G,H,R1,R2, j,h, X2,Z4;
 
 t:=(c-3)/4;
 B:=Lemma26(1, 36*t+26, 12*t+9 );
 M1:=[2,4..24*t+16];
 M2:=[48*t+36..84*t+63];

 X2:=B; 
 G:=Subsets2(M1);
 H:=Subsets2(M2);
 R1:=[];R2:=[];
 for j in [1..3*t+2] do
  R1:=Union(R1,[BlockQ2(G[2*j-1],G[2*j])]);
 od;
 for h in [1..9*t+7] do
  R2:=Union(R2,[BlockQ1(H[2*h-1],H[2*h])]);
 od;

 Z4:=Union(R1,R2);
 return [X2,Z4];
end;

BuildL58:=function(c)
 local S,M,L,X2,Z4,i,t;
 L:=Lemma58(c);
 t:=(c-3)/4;
   
 X2:=L[1];Z4:=L[2];
 S:=[];
 for i in [1..4*t+3] do
  M:=NullMat(6,7);
  M:=JoinBlocks(M,X2[1],1,1); RemoveSet(X2,X2[1]);
  M:=JoinBlocks(M,X2[1],3,1); RemoveSet(X2,X2[1]);
  M:=JoinBlocks(M,X2[1],5,1); RemoveSet(X2,X2[1]);
  M:=JoinBlocks(M,Z4[1],1,4); RemoveSet(Z4,Z4[1]);
  M:=JoinBlocks(M,Z4[1],3,4); RemoveSet(Z4,Z4[1]);
  M:=JoinBlocks(M,Z4[1],5,4); RemoveSet(Z4,Z4[1]);
  S[i]:=M;
  od;
 return S;
end;

#####################

TransposedSet:=function(M)
local T,i;
 T:=[];
 for i in [1..Size(M)] do
  T[i]:=TransposedMat(M[i]);
 od;
 return T;
end; 
 
Check:=function(M,a,b,cc)
local boo,i,c;
 if \mod(cc,2)=0 then
  c:=cc/2;
 else
  c:=cc;
 fi;
 boo:=false;
 if \mod(a*b*cc,2)=0 then
  boo:=(cc = Size(M));
  boo:=boo and (a = Size(M[1]));
  boo:=boo and (b = Size(M[1][1]));
  for i in [1..c] do
   boo:=boo and (Set(Sum(M[i])) = [0]);
   boo:=boo and (Set(Sum(TransposedMat(M[i]))) = [0]); 
  od;
  boo:=boo and (Union(Union(M)) = Union([-a*b*cc/2..-1],[1..a*b*cc/2]));
 fi;
 return boo;
end;
 
SMAS6:=function(b,cc)
local M,v,j,i,h,S;
 S:=[];
 if \mod(b,4)=1 then
  v:=(b-5)/4; 
  if \mod(cc,4)=0 then S:=BuildL52(5,cc); fi;
  if \mod(cc,4)=1 then S:=BuildL53(cc); fi;
  if \mod(cc,4)=2 then S:=BuildL55(cc); fi;
  if \mod(cc,4)=3 then S:=BuildL57(cc); fi;  
 else
  v:=(b-7)/4;
  if \mod(cc,4)=0 then S:=BuildL52(7,cc); fi;
  if \mod(cc,4)=1 then S:=BuildL54(cc); fi;
  if \mod(cc,4)=2 then S:=BuildL56(cc); fi;
  if \mod(cc,4)=3 then S:=BuildL58(cc); fi;
 fi;
 for h in [1..v] do
  S:=Lemma51(S);
 od;
 return S;
end;    
    
SMAS:=function(a,b,cc)
 local c,M,boo;
 M:=[]; boo:=false;
 if (a >= 5) and (b >=5) and (cc > 0) and ([a,b]<>[5,5]) then
  if (a = 6) then
   if \mod(b,2)=1 then M:=SMAS6(b,cc); boo:=Check(M,6,b,cc); fi; 
  else
   if \mod(cc,2)=0 then
    c:=cc/2;
    if \mod(c,4)=0 then
     if a = 5 then
      if b = 7 then M:=BuildL42(b,c); fi; 
      if (b >= 9)  and (\mod(b,4)=1) then M:=BuildL42(b,c); fi;
      if (b >= 11) and (\mod(b,4)=3) then M:=BuildL42(b,c); fi;
     fi;
     if a >= 7 then
      if b = 7 then boo:=true; fi; 
      if (b >= 9)  and (\mod(b,4)=1) then boo:=true; fi;
      if (b >= 11) and (\mod(b,4)=3) then boo:=true; fi;
     fi;
    fi;
    if \mod(c,4)=1 then
     if a = 5 then
      if b = 7 then M:=BuildL43(c); fi; 
      if (b >= 9)  and (\mod(b,4)=1) then M:=BuildL36(a,b,c); fi;
      if (b >= 11) and (\mod(b,4)=3) then M:=BuildL37(b,c); fi;
     fi;
     if (a >= 7) and (\mod(a,4)=3) then
      if b = 7 then M:=BuildL39(a,b,c); fi; 
      if (b >= 9)  and (\mod(b,4)=1) then boo:=true; fi;
      if (b >= 11) and (\mod(b,4)=3) then M:=BuildL39(a,b,c); fi;
     fi;
     if (a >= 9) and (\mod(a,4)=1) then
      if b = 7 then boo:=true; fi; 
      if (b >= 9)  and (\mod(b,4)=1) then M:=BuildL36(a,b,c); fi;
      if (b >= 11) and (\mod(b,4)=3) then boo:=true; fi;
     fi;
    fi;
    if \mod(c,4)=2 then
     if a = 5 then
      if b = 7 then M:=BuildL46(c); fi; 
      if (b >= 9)  and (\mod(b,4)=1) then M:=BuildL310(a,b,c); fi;
      if (b >= 11) and (\mod(b,4)=3) then M:=BuildL310(a,b,c); fi;
     fi;
     if a = 7 then
      if b = 7 then M:=BuildL312(a,b,c); fi; 
      if (b >= 9)  and (\mod(b,4)=1) then M:=TransposedSet(BuildL311(b,c));  fi;
      if (b >= 11) and (\mod(b,4)=3) then M:=BuildL312(a,b,c); fi;
     fi;
     if (a >= 9) and (\mod(a,4)=1) then
      if b = 7 then M:=BuildL311(a,c);  fi; 
      if (b >= 9)  and (\mod(b,4)=1) then M:=BuildL310(a,b,c); fi;
      if (b >= 11) and (\mod(b,4)=3) then M:=BuildL310(a,b,c);  fi;
     fi;
     if (a >= 11) and (\mod(a,4)=3) then
      if b = 7 then M:=BuildL312(a,b,c); fi; 
      if (b >= 9)  and (\mod(b,4)=1) then M:=TransposedSet(BuildL310(b,a,c)); fi;
      if (b >= 11) and (\mod(b,4)=3) then M:=BuildL312(a,b,c); fi;
     fi;   
    fi;
    if \mod(c,4)=3 then
     if a = 5 then
      if b = 7 then M:=BuildL44(c); fi; 
      if (b >= 9)  and (\mod(b,4)=1) then M:=BuildL31(b,c); fi;
      if (b >= 11) and (\mod(b,4)=3) then M:=BuildL33(a,b,c); fi;
     fi;
     if a = 7 then
      if b = 7 then boo:=true; fi; 
      if (b >= 9)  and (\mod(b,4)=1) then M:=TransposedSet(BuildL34(b,c)); fi;
      if (b >= 11) and (\mod(b,4)=3) then boo:=true; fi;
     fi;
     if (a >= 9) and (\mod(a,4)=1) then
      if b = 7 then M:=BuildL34(a,c);  fi; 
      if (b >= 9)  and (\mod(b,4)=1) then boo:=true; fi;
      if (b >= 11) and (\mod(b,4)=3) then M:=BuildL33(a,b,c);  fi;
     fi;
     if (a >= 11) and (\mod(a,4)=3) then
      if b = 7 then boo:=true; fi; 
      if (b >= 9)  and (\mod(b,4)=1) then M:=TransposedSet(BuildL33(b,a,c)); fi;
      if (b >= 11) and (\mod(b,4)=3) then boo:=true; fi;
     fi;   
    fi;
   boo:=Check(M,a,b,cc);
  fi; 
 fi;
 else
  Print("Error on the choice of the parameters: ",a," ",b, " ",cc,"\n"); 
 fi;
 return [boo,M];
end;

###################
#                 #
# Proposition 1.5 #
#                 #
###################

for a in [5,7..25] do
 for b in [5,7..25] do
  if [a,b] <> [5,5] then
   for cc in [2,4..30] do
    L:=SMAS(a,b,cc);
    if (L[1]=false) and (L[2]<>[]) then
     Display([a,b,cc,L[1]]);
    fi; 
   od;
  fi; 
 od;
od; 
 
###################
#                 #
# Proposition 1.6 #
#                 #
###################

for b in [5,7..25] do
 for c in [1..30] do
  L:=SMAS(6,b,c);
  if (L[1]=false) and (L[2]<>[]) then
   Display([6,b,c,L[1]]);
  fi; 
 od;
od;


